Direct Sampling with a Step Function

The direct sampling method proposed by Walker et al. (JCGS 2011) can generate draws from weighted distributions possibly having intractable normalizing constants. The method may be of interest as a useful tool in situations which require drawing from an unfamiliar distribution. However, the original algorithm can have difficulty producing draws in some situations. The present work restricts attention to a univariate setting where the weight function and base distribution of the weighted target density meet certain criteria. Here, a variant of the direct sampler is proposed which uses a step function to approximate the density of a particular augmented random variable on which the method is based. Knots for the step function can be placed strategically to ensure the approximation is close to the underlying density. Variates may then be generated reliably while largely avoiding the need for manual tuning or rejections. A rejection sampler based on the step function allows exact draws to be generated from the target with lower rejection probability in exchange for increased computation. Several applications of the proposed sampler illustrate the method: generating draws from the Conway-Maxwell Poisson distribution, a Gibbs sampler which draws the dependence parameter in a random effects model with conditional autoregression structure, and a Gibbs sampler which draws the degrees-of-freedom parameter in a regression with t-distributed errors.

==> anc/DirectSampling/DESCRIPTION <==
Package: DirectSampling
Type: Package
Title: Direct Sampling
Version: 0.2.0
Author: Andrew Raim <andrew.raim@gmail.com>
Maintainer: Andrew Raim <andrew.raim@gmail.com>
URL: https://github.com/andrewraim/direct-sampling
Description: Implementation of direct sampling as described in the
	manuscript Direct Sampling with a Step Function.
License: GPL-3
LazyLoad: yes
Depends: stats, R6, datastructures
RoxygenNote: 7.1.2
Encoding: UTF-8


==> anc/DirectSampling/DirectSampling.Rproj <==
Version: 1.0

RestoreWorkspace: Default
SaveWorkspace: Default
AlwaysSaveHistory: Default

EnableCodeIndexing: Yes
UseSpacesForTab: No
NumSpacesForTab: 4
Encoding: UTF-8

RnwWeave: Sweave
LaTeX: pdfLaTeX

BuildType: Package
PackageUseDevtools: Yes
PackageInstallArgs: --no-multiarch --with-keep.source
PackageRoxygenize: rd,collate,namespace


==> anc/DirectSampling/NAMESPACE <==
# Generated by roxygen2: do not edit by hand

export(Stepdown)
export(bisection)
export(direct_sampler)
export(direct_sampler_ar)
export(direct_sampler_basic)
export(logger)
export(printf)
importFrom(R6,R6Class)
importFrom(datastructures,fibonacci_heap)
importFrom(stats,dgamma)
importFrom(stats,rbeta)
importFrom(stats,rchisq)
importFrom(stats,rgamma)
importFrom(stats,rnorm)
importFrom(stats,runif)


==> anc/DirectSampling/R/bisection.R <==
#' Bisection Algorithm
#' 
#' Given an increasing step function \eqn{f(x)}, locate the point where the
#' step occurs.
#' 
#' @param x_lo A finite lower bound for \eqn{x} which should occur before the step.
#' @param x_hi A finite upper bound for \eqn{x} which should occur after the step.
#' @param f The function \eqn{f(x)}.
#' @param mid A midpoint function which operates on two points \code{(x,y)} where \code{x <= y}.
#' @param dist A distance function which operates on two points \code{(x,y)} where \code{x <= y}.
#' @param tol Stop when \code{dist(x_lo, x_hi) < tol}.
#'
#' @export
bisection = function(x_lo, x_hi, f, mid, dist, tol)
{
	x = mid(x_lo, x_hi)

	while (dist(x_lo, x_hi) > tol && x > x_lo && x < x_hi) {
		ind = f(x)
		x_lo = ind*x_lo + (1-ind)*x
		x_hi = ind*x + (1-ind)*x_hi
		x = mid(x_lo, x_hi)
		# printf("mid(%g, %g) = %g\n", x_lo, x_hi, x)
	}

	# Watch out for numerical overflow. eventually mid(x,y) will no longer be
	# strictly between x and y.
	# if (dist(x_lo, x_hi) > tol && (x <= x_lo || x >= x_hi)) {
	# 	stop("Numerical overflow in bisection. tol may be too small")
	# }

	return(x)
}


==> anc/DirectSampling/R/direct-sampler-ar.R <==
#' Direct sampler with accept-reject
#'
#' @param n Number of draws to generate.
#' @param w A weight function object.
#' @param g A base distribution object.
#' @param tol Tolerance for step function approximation in customized sampler.
#' @param N Number of knots to use in approximation for \eqn{p(u)}. Specifically,
#' N+1 points will be used.
#' @param max_rejections Maximum number of rejections to allow. If this number
#' is reached, an exception will be thrown.
#' @param fill_method Knot selection method for customized sampler. See
#' \code{\link{Stepdown}}.
#' @param verbose Return a list with the sample \code{x} and the number of
#' rejections \code{rejections}.
#'
#' @return A vector of length \code{n} which represents the sample.
#' 
#' @details
#' Direct sampling with accept-reject algorithm can be used to take exact draws
#' from the target distribution, with the added cost that same candidate draws
#' will be rejected.
#' 
#' The function \code{direct_sampler_ar} does not adapt the underlying step
#' function using rejections; here, the number of knots \code{N} is kept
#' constant throughout sampling.
#' 
#' @name Direct Sampler AR
NULL

#' @name Direct Sampler AR
#' @export
direct_sampler_ar = function(n, w, g, tol = 1e-8, N = 10,
	max_rejections, fill_method = "small_rects", priority_weight = 1/2,
	verbose = FALSE)
{
	stopifnot(class(w) == "weight")
	stopifnot(class(g) == "base")

	# Use our Stepdown approximation to draw from p(u)
	log_u = numeric(n)
	step = Stepdown$new(w, g, tol, N, fill_method, priority_weight)
	rejections = 0

	# Because the step function is an upper bound for P(A_u), the constant M in
	# the acceptance ratio is always M = 1.
	log_M = 0

	for (i in 1:n) {
		accept = FALSE
		while (!accept && rejections < max_rejections) {
			v = runif(1)
			log_u_proposal = step$r(1, log = TRUE)
			log_p_val = step$get_log_p(log_u_proposal)
			log_h_val = step$d(log_u_proposal, log = TRUE, normalize = FALSE)
			log_ratio = log_p_val - log_h_val - log_M

			if (log(v) < log_ratio) {
				# Accept u as a draw from p(u)
				log_u[i] = log_u_proposal
				accept = TRUE
			} else {
				step$add(log_u_proposal)
				rejections = rejections + 1
			}
		}
	}

	if (rejections == max_rejections) {
		msg = sprintf("Reached maximum number of rejections: %d\n", max_rejections)
		stop(msg)
	}

	# Draw from g(x | u) for each value of log(u)
	x = rep(NA, n)
	for (i in 1:n) {
		endpoints = w$roots(w$log_c + log_u[i])
		x[i] = g$r_truncated(1, endpoints[1], endpoints[2])
	}

	if (verbose) {
		out = list(x = x, rejections = rejections)
	} else {
		out = x
	}
	return(out)
}



==> anc/DirectSampling/R/direct-sampler.R <==
#' Direct Sampler
#' 
#' Basic and customized versions of the direct sampler.
#' 
#' @param n Number of draws to generate.
#' @param w A weight function object.
#' @param g A base distribution object.
#' @param N Number of knots to use in approximation for \eqn{p(u)}. Specifically,
#' N+1 points will be used.
#' @param max_iter Maximum number of accept/reject attempts to try for each draw.
#' @param tol Tolerance for step function approximation in customized sampler.
#' @param fill_method Knot selection method for customized sampler. See
#' \code{\link{Stepdown}}.
#' 
#' @name Direct Sampler
NULL

#' @name Direct Sampler
#' @export
direct_sampler_basic = function(n, w, g, N = 100, max_iter = 10000)
{
	stopifnot(class(w) == "weight")
	stopifnot(class(g) == "base")

	# Maximum weight c obtained from the mode of the LogNormal distn.
	log_c = w$log_c

	# Set up approximation for the marginal distn of u
	knots = 0:N / N
	qq = numeric(N+1)
	for (k in 1:length(qq)) {
		# Pr(A_{k/N})
		u = knots[k]
		endpoints = w$roots(log_c + log(u))
		qq[k] =  g$pr_interval(endpoints[1], endpoints[2])
	}

	# Draw from approximation to marginal distn of u
	k = sample(0:N, size = n, replace = TRUE, prob = qq)
	u = rbeta(n, k+1, N-k+1)

	x = rep(NA, n)
	tries = numeric(n)

	for (i in 1:n) {
		while (is.na(x[i]) && tries[i] < max_iter) {
			tries[i] = tries[i] + 1
			x_proposal = g$r_truncated(1)
			accept = w$eval(x_proposal, log = TRUE) > log_c + log(u[i])
			if (accept) { x[i] = x_proposal }
		}
	}

	list(x = x, tries = tries)
}

#' @name Direct Sampler
#' @export
direct_sampler = function(n, w, g, tol = 1e-8, N = 100,
	fill_method = "small_rects", priority_weight = 1/2)
{
	stopifnot(class(w) == "weight")
	stopifnot(class(g) == "base")

	# Use our Stepdown approximation to draw from p(u)
	step = Stepdown$new(w, g, tol, N, fill_method, priority_weight)
	log_u = step$r(n, log = TRUE)

	# Draw from g(x | u) for each value of u
	x = rep(NA, n)
	for (i in 1:n) {
		endpoints = w$roots(w$log_c + log_u[i])
		x[i] = g$r_truncated(1, endpoints[1], endpoints[2])
	}

	return(x)
}


==> anc/DirectSampling/R/package.R <==
#' DirectSampling
#' 
#' The \code{DirectSampling} package.
#' 
#' @name DirectSampling-package
#' @importFrom stats dgamma rbeta rchisq rgamma rnorm runif
#' @importFrom R6 R6Class
#' @importFrom datastructures fibonacci_heap
#' @docType package
NULL


==> anc/DirectSampling/R/stepdown.R <==
#' @title Stepdown class
#' 
#' @param w An object representing a weight function (see details).
#' @param g An object representing a base distribution (see details).
#' @param tol A small positive number used in search for \eqn{u_L} and \eqn{u_H}.
#' @param N Number of knot points will be N+1.
#' @param method Either \code{equal_steps} or \code{small_rects} (see details).
#' @param log_u A value of u given at the log-scale.
#' @param p A probability to evaluate.
#' @param n Number of draws to generate.
#' @param x A vector of points to evaluate.
#' @param log_x A vector of points to evaluate, provided on the log-scale.
#' @param log If \code{TRUE}, return value on the log-scale.
#' @param normalize If \code{TRUE}, normalize the result to be a density value.
#' @param priority_weight Experimental: An weight between 0 and 1. When closer
#' to 1, more priority is given in \code{small_rects} to rectangle height. When
#' closer to 0, more priority is given to rectangle width.
#' @param midpoint_type Type of midpoint function to use. Currently only
#' \code{geometric} or \code{arithmetic} are supported. \code{geometric} is
#' preferred when the support of \eqn{p(u)} is focused very close to zero.
#' 
#' @details
#' This R6 class represents a step function approximation to the non-increasing
#' function \eqn{\rm{Pr}(A_u)} for \eqn{u \in [0,1]}.
#' 
#' The object \code{w} represents a unimodal weight function. It is
#' expected to contain several members:
#' \itemize{
#' \item \code{log_c}: the logarithm of the value c, which is the mode of the
#' weight function.
#' \item \code{roots(log_a)}: return the roots of the equation
#' \eqn{\log w(x) - \rm{log_a} = 0}.
#' \item \code{eval(x, log = TRUE)}: evaluate the function. Return the value
#' on the log-scale if \code{log = TRUE}.
#' }
#' 
#' The object \code{g} represents a base distribution. It is
#' expected to contain two member functions:
#' \itemize{
#' \item \code{pr_interval(x1, x2)}: Return \eqn{\rm{Pr}(x1 < X < x2)} under
#' distribution g.
#' \item \code{r_truncated(n, x1, x2)}: Take n draws from distribution g
#' truncated to the open interval \eqn{(x1, x2)}.
#' }
#' 
#' We make use of the \code{fibonacci_heap} structure in the
#' \code{datastructures} package to avoid repeated sorted when
#' \code{small_rects} is used as the method of knot selection.
#' 
#' @references
#' Simon Dirmeier, (2018). datastructures: An R package for organisation and
#' storage of data . Journal of Open Source Software, 3(28), 910,
#' \url{https://doi.org/10.21105/joss.00910}
#' 
#' Winston Chang (2020). R6: Encapsulated Classes with Reference Semantics. R
#' package version 2.5.0. \url{https://CRAN.R-project.org/package=R6}
#' 
#' @export
Stepdown = R6Class("Stepdown",
	lock_objects = FALSE,
	lock_class = FALSE,
	private = list(
		N = NULL,
		tol = NULL,
		log_x_vals = NULL,
		log_h_vals = NULL,
		knot_order = NULL,
		cum_probs = NULL,
		norm_const = NULL,
		log_p = NULL,
		priority_weight = NULL,
		midpoint_type = NULL
	),
	public = list(

	# Note: I couldn't immediately figure out how to get Roxygen working with
	# R6 for functions defined outside of this block using the "set"
	# approach. The added support for R6 in Roxygen seems to be a fairly new
	# development, and support for "set" may be added soon (or is already done
	# and I missed it).

	#' @description Construct the step function
	initialize = function(w, g, tol, N, method, priority_weight = 1/2,
		midpoint_type = "geometric") {
		stopifnot(class(w) == "weight")
		stopifnot(class(g) == "base")
		private$tol = tol
		private$N = N
		private$priority_weight = priority_weight
		private$midpoint_type = midpoint_type
		private$setup(w, g, tol, N, method)
	},

	#' @description Get cumulative probabilities after normalizing
	#' the step function to a discrete distribution.
	get_cum_probs = function() {
		private$cum_probs
	},

	#' @description The constant used to normalize the step function
	#' to a discrete distribution.
	get_norm_const = function() {
		private$norm_const
	},

	#' @description The knot values on which the approximation is based,
	#' returned on the log-scale.
	get_log_x_vals = function() {
		private$log_x_vals
	},

	#' @description Values of the approximation evaluated at the points
	#' returned by \code{get_log_x_vals}, given at the log-scale.
	get_log_h_vals = function() {
		private$log_h_vals
	},

	#' @description Rectangles used to bound the approximation: x and h
	#' coordinates along with the area. Values are returned on the log-scale or
	#' the original scale according to the \code{log} argument.
	get_rects = function(log = FALSE) {
		k = private$N + 2
		log_x1 = private$log_x_vals[-k]
		log_x2 = private$log_x_vals[-1]
		log_h1 = private$log_h_vals[-k]
		log_h2 = private$log_h_vals[-1]
		log_area = numeric(k-1)
		for (i in seq_len(k-1)) {
			log_area[i] = logsub(log_x2[i], log_x1[i]) +  logsub(log_h1[i], log_h2[i])
		}

		if (log) {
			rects = data.frame(log_x1, log_x2, log_h1, log_h2, log_area)
		} else {
			rects = data.frame(
				x1 = exp(log_x1),
				x2 = exp(log_x2),
				h1 = exp(log_h1),
				h2 = exp(log_h2),
				area = exp(log_area)
			)
		}
		return(rects)
	},

	#' @description Returns the order in which knot points were added to the
	#' step function. Indices correspond to the points returned by
	#' \code{get_log_x_vals}.
	get_knot_order = function() {
		private$knot_order
	},

	#' @description Evaluate the function \eqn{\rm{Pr}(A_u)} on a given
	#' point u (to be provided on the log-scale). The result is returned
	#' on the log-scale.
	get_log_p = function(log_u) {
		private$log_p(log_u)
	},

	#' @description Returns the value of \code{priority_weight}.
	get_priority_weight = function() {
		private$priority_weight
	},

	#' @description Update step function by adding a knot at the point u
	#' (given on the log-scale).
	add = function(log_u)
	{
		log_h = private$log_p(log_u)

		# Add new x and h value, and keep track of the order in which it was added
		# This is not very efficient; we could potentially to do better than resorting.
		log_x_vals = c(private$log_x_vals, log_u)
		log_h_vals = c(private$log_h_vals, log_h)
		knot_order = c(private$knot_order, private$N + 3)
		idx = order(log_x_vals)
		private$log_x_vals = log_x_vals[idx]
		private$log_h_vals = log_h_vals[idx]
		private$knot_order = knot_order[idx]

		# Update cumulative probabilities
		private$N = private$N + 1
		private$update()
	},

	#' @description Quantiles of the distribution based on the step function.
	q = function(p, log = FALSE)
	{
		n = length(p)
		out = numeric(n)
		cum_probs_ext = c(0, private$cum_probs)
		for (i in 1:n) {
			j1 = findInterval(p[i], cum_probs_ext, rightmost.closed = TRUE)
			j2 = j1 + 1
			cp1 = cum_probs_ext[j1]
			cp2 = cum_probs_ext[j2]
			log_x1 = private$log_x_vals[j1]
			log_x2 = private$log_x_vals[j2]

			# Do the following computation, but be careful to keep x values on
			# the log-scale, since they may be extremely small.
			# out[i] = x1 + (x2 - x1) * (p[i] - cp1) / (cp2 - cp1)
			log_ratio = log(p[i] - cp1) - log(cp2 - cp1)
			out[i] = logadd(logsub(log_x2, log_x1) + log_ratio, log_x1)
		}
		if (any(is.na(out))) {
			stop("NA or NaN values were produced in Stepdown::q")
		}

		if (log) { return(out) } else { return(exp(out)) }
	},

	#' @description Draw from the distribution based on the step function.
	r = function(n, log = TRUE)
	{
		u = runif(n)
		out = numeric(n)
		for (i in 1:n) {
			out[i] = self$q(u[i], log = log)
		}
		return(out)
	},

	#' @description Density of the distribution based on the step function.
	d = function(log_x, log = FALSE, normalize = TRUE)
	{
		n = length(log_x)
		out = rep(-Inf, n)
		for (i in 1:n) {
			# Get the idx such that x_vals[idx] <= x < x_vals[idx+1]
			idx = findInterval(log_x[i], private$log_x_vals)
			if (idx < private$N + 2) {
				out[i] = private$log_h_vals[idx]
			}
		}
		if (normalize) { out = out - private$norm_const }
		if (log) { return(out) } else { return(exp(out)) }
	},

	#' @description CDF of the distribution based on the step function.
	p = function(log_x)
	{
		n = length(log_x)
		out = numeric(n)
		for (i in 1:n) {
			# Get the idx such that x_vals[idx] <= x < x_vals[idx+1]
			j1 = findInterval(log_x[i], private$log_x_vals)
			j2 = j1 + 1
			cp1 = private$cum_probs[j1]
			cp2 = private$cum_probs[j2]
			log_x1 = private$log_x_vals[j1]
			log_x2 = private$log_x_vals[j2]

			# Do the following computation, but be careful to keep x values on
			# the log-scale, since they may be extremely small.
			# out[i] = cp1 + (x[i] - x1) / (x2 - x1) * (cp2 - cp1)
			log_ratio = logsub(log_x[i], log_x1) - logsub(log_x2, log_x1) + log(cp2 - cp1)
			out[i] = exp(logadd(log(cp1), log_ratio))
		}
		if (any(is.na(out))) {
			stop("NA or NaN values were produced in Stepdown::q")
		}
		return(out)
	})
)

# Build a stepdown function
Stepdown$set("private", "setup", function(w, g, tol, N, method)
{
	if (private$midpoint_type == "geometric") {
		# The geometric mean
		midpoint = function(log_x, log_y, take_log = TRUE) {
			out = 1/2 * (log_x + log_y)
			ifelse(take_log, out, exp(out))
		}
	} else if (private$midpoint_type == "arithmetic") {
		# The arithmetic mean, computed on the log-scale
		midpoint = function(log_x, log_y, take_log = TRUE) {
			out = log(1/2) + log_y + log1p(exp(log_x - log_y))
			ifelse(take_log, out, exp(out))
		}
	} else {
		stop("Unrecognized midpoint type")
	}

	# Compute log(y - x) given log(x) and log(y)
	unidist = function(log_x, log_y) { logsub(log_y, log_x) }

	# Compute on the log-scale in case we encounter very small magnitude numbers
	log_p = function(log_u) {
		endpoints = w$roots(w$log_c + log_u)
		g$pr_interval(endpoints[1], endpoints[2], log = TRUE)
	}

	# Save functions for later use
	private$midpoint = midpoint
	private$log_p = log_p

	# First, make sure A_0 has positive probability according to g.
	# If it doesn't, the rest of the algorithm won't work, so bail out.
	log_prob_max = log_p(-Inf)
	if (is.infinite(log_prob_max)) {
		stop("Could not find any u such that P(X in A_u) > 0")
	}

	# Find L, the largest point where where P(A_L) < prob_max.
	# First find a finite lower bound for log_L
	log_L_lo = -1
	log_L_hi = 0
	log_prob = log_p(log_L_lo)
	while (log_prob < log_prob_max) {
		log_L_lo = 2*log_L_lo
		log_prob = log_p(log_L_lo)
	}

	# Do a bisection search to find log_L between log_L_lo and log_L_hi.
	pred_logL = function(log_u) {
		# Compare prob < prob_max on the log-scale
		log_p(log_u) < log_prob_max
	}
	log_delta1 = min(log_L_lo, log(tol))
	log_L = bisection(log_L_lo, log_L_hi, pred_logL, midpoint, unidist, log_delta1)

	# Do a bisection search to find U, the smallest point where P(A_U) = 0.	
	# Find the smallest point where P(A_U) > small_factor * P(A_L).
	pred_logU = function(log_u) {
		# Compare on the log-scale
		# TBD: small_factor = 1e-10 is a magic number for now. If it's too small,
		# we'll get areas where nothing much is happening in the support. But if
		# it's too large, we might miss a little bit of useful support.
		log_p(log_u) < log(1e-10) + log_p(log_L)
	}
	log_delta2 = min(log_L, log(tol))
	log_U = bisection(log_L, 0, pred_logU, midpoint, unidist, log_delta2)

	# Now fill in points between L and U
	if (method == "equal_steps") {
		private$init_equal_steps(log_L, log_U, log_prob_max)
	} else if (method == "small_rects") {
		private$init_small_rects(log_L, log_U, log_prob_max)
	} else {
		msg = sprintf("Unknown method: %s. Currently support %s and %s\n",
          method, "equal_steps", "small_rects")
		stop(msg)
	}

	private$update()
})

Stepdown$set("private", "init_equal_steps", function(log_L, log_U, log_prob_max)
{
	N = private$N
	log_x_vals = log(seq(exp(log_L), exp(log_U), length.out = N+1))
	log_h_vals = numeric(N+1)

	for (i in seq_len(N+1)) {
		log_h_vals[i] = private$log_p(log_x_vals[i])
	}

	# Add pieces for the interval [0, L) where h(u) = 1
	private$log_x_vals = c(-Inf, log_x_vals)
	private$log_h_vals = c(log_prob_max, log_h_vals)
	private$knot_order = seq_len(N+2)

})

Stepdown$set("private", "init_small_rects", function(log_L, log_U, log_prob_max)
{
	N = private$N
	tol = private$tol
	pw = private$priority_weight

	# This queue should be in max-heap order by height
	q = fibonacci_heap("numeric")
	intvl = get_interval(log_L, log_U, private$log_p(log_L), private$log_p(log_U))
	priority = pw * intvl$log_height + (1-pw) * intvl$log_width
	insert(q, -priority, intvl)

	# Preallocate log_x_vals and log_h_vals to the maximum size we will need.
	log_x_vals = rep(NA, N+2)
	log_h_vals = rep(NA, N+2)

	log_x_vals[1] = -Inf
	log_x_vals[2] = log_L
	log_x_vals[3] = log_U

	log_h_vals[1] = log_prob_max
	log_h_vals[2] = private$log_p(log_L)
	log_h_vals[3] = private$log_p(log_U)

	# We already have three (x, h(x)) pairs from above
	iter = 3

	while (size(q) > 0 && iter < N+2) {
		# Get the interval with the highest priority
		int_top = pop(q)[[1]]

		# Break the interval int_top into two pieces: left and right.
		log_x_new = private$midpoint(int_top$log_x, int_top$log_y)
		log_h_new = private$log_p(log_x_new)

		# Add the midpoint to our list of knots
		iter = iter + 1
		log_x_vals[iter] = log_x_new
		log_h_vals[iter] = log_h_new

		# Add the interval which represents [int_top$log_x, log_x_new]
		int_left = get_interval(int_top$log_x, log_x_new, int_top$log_h_x, log_h_new)
		priority = pw * int_left$log_height + (1-pw) * int_left$log_width
		insert(q, -priority, int_left)

		# Add the interval which represents [log_x_new, int_top$log_x]
		int_right = get_interval(log_x_new, int_top$log_y, log_h_new, int_top$log_h_y)
		priority = pw * int_right$log_height + (1-pw) * int_right$log_width
		insert(q, -priority, int_right)
	}

	idx = order(log_x_vals)
	private$log_x_vals = log_x_vals[idx]
	private$log_h_vals = log_h_vals[idx]
	private$knot_order = idx
})

Stepdown$set("private", "update", function()
{
	N = private$N

	# The approximation was computed on the log-scale. Transform it back to the
	# probability sample and integrate over the pieces to find the normalizing
	# constant. We need to be careful here because magnitudes of widths can be
	# extremely tiny floating point numbers.

	if (FALSE) {
		# This is an easier version of the calculation that may be less precise
		widths = diff(exp(private$log_x_vals))
		heights = exp(private$log_h_vals[-(N+2)])
		areas = widths * heights
		private$norm_const = sum(areas)
		private$cum_probs = cumsum(areas) / private$norm_const
	} else {
		# This version tries to be more precise and do more work on the log-scale
		log_areas = numeric(N+1)
		log_cum_areas = numeric(N+1)

		log_areas[1] = private$log_h_vals[1] + private$log_x_vals[2]
		log_cum_areas[1] = log_areas[1]
		for (l in seq(2, N+1)) {
			log_areas[l] = private$log_h_vals[l] + logsub(private$log_x_vals[l+1], private$log_x_vals[l])
			arg1 = max(log_cum_areas[l-1], log_areas[l])
			arg2 = min(log_cum_areas[l-1], log_areas[l])
			log_cum_areas[l] = logadd(arg1, arg2)
		}

		log_normconst = log_cum_areas[N+1]
		log_cum_probs = log_cum_areas - log_normconst
		private$norm_const = exp(log_normconst)
		private$cum_probs = exp(log_cum_probs)
	}

	if (any(is.na(private$cum_probs))) {
		warning("NA values found in cum_probs. Approximation may have failed")
	}
})

Stepdown$lock()


# This is used in the heap implementation of init_small_rects.
# It represents an interval [x,y] with function values h(x) and h(y).
get_interval = function(log_x, log_y, log_h_x, log_h_y)
{
	# Consider changing these to have a "log_" prefix
	log_width = logsub(log_y, log_x)
	if (log_h_x < log_h_y) {
		log_height = 0
	} else {
		log_height = logsub(log_h_x, log_h_y)
	}
	ret = list(log_x = log_x, log_y = log_y, log_h_x = log_h_x,
		log_h_y = log_h_y, log_width = log_width, log_height = log_height)
	class(ret) = "interval"
	return(ret)
}

print.interval = function(intvl, log_scale = FALSE)
{
	if (log_scale) {
		printf("log_x: %g\n", intvl$log_x)
		printf("log_y: %g\n", intvl$log_y)
		printf("log_h_x: %g\n", intvl$log_h_x)
		printf("log_h_y: %g\n", intvl$log_h_y)
		printf("width: %g\n", intvl$log_width)
		printf("height: %g\n", intvl$log_height)
	} else {
		printf("x: %g\n", exp(intvl$log_x))
		printf("y: %g\n", exp(intvl$log_y))
		printf("h_x: %g\n", exp(intvl$log_h_x))
		printf("h_y: %g\n", exp(intvl$log_h_y))
		printf("width: %g\n", exp(intvl$log_width))
		printf("height: %g\n", exp(intvl$log_height))
	}
}



==> anc/DirectSampling/R/util.R <==
#' Utilities
#' 
#' @param msg A string which can have format placeholders as in \code{sprintf}.
#' @param ... Arguments to \code{sprintf} to use in the format.
#' 
#' @details
#' \code{printf} mimics \code{printf} in C. \code{logger} prepends the message
#' with a time stamp, which is useful in tracking long programs.
#' 
#' @name Utilities
NULL

#' @name Utilities
#' @export
printf = function(msg, ...)
{
	cat(sprintf(msg, ...))
}

#' @name Utilities
#' @export
logger = function(msg, ...)
{
	sys.time = as.character(Sys.time())
	cat(sys.time, "-", sprintf(msg, ...))
}

# The following function helps us to use the property:
#  log(x + y) = log(x) + log(1 + y/x)
#             = log(x) + log1p(exp(log(y) - log(x))),
#  with log(x) and log(y) given as inputs, i.e. on the log-scale. When x and y
#  are of very different magnitudes, this is more stable when x is taken to be
#  the larger of the inputs. The most extreme case is when one of the inputs
#  might be -inf; in this case that input should be the second one.
#
#  https://en.wikipedia.org/wiki/List_of_logarithmic_identities#Summation
logadd = function(logx, logy) {
	if (logx < 0 && logy < 0 && is.infinite(logx) && is.infinite(logy)) {
		# Is it possible to handle this case more naturally?
		return(-Inf)
	}
	logx + log1p(exp(logy - logx))
}

# Same as logadd, but for subtraction
#  log(x - y) = log(x) + log(1 - y/x)
#             = log(x) + log1p(-exp(log(y) - log(x)))
logsub = function(logx, logy) {
	if (logx < 0 && logy < 0 && is.infinite(logx) && is.infinite(logy)) {
		# Is it possible to handle this case more naturally?
		return(-Inf)
	}
	logx + log1p(-exp(logy - logx))
}



==> anc/DirectSampling/README.md <==
This package contains code to support the manuscript "Direct Sampling with a
Step Function". Replication materials for the manuscript contain several
examples which demonstrate use of the package.

To install the package from Github, first ensure that you have a recent
installation of R and the packages datastructures and R6. Now the DirectSampling
package can be installed and built using devtools.

```
R> devtools::install_github("andrewraim/DirectSampling")
```
That will install whatever is currently in `HEAD`. The tag `v0.2.0` represents
the code which corresponds to the latest version of the manuscript. To install
this instead, use the following.

```
R> devtools::install_github("andrewraim/DirectSampling", ref = "v0.2.0")
```



==> anc/DirectSampling/man/Direct-Sampler-AR.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/direct-sampler-ar.R
\name{Direct Sampler AR}
\alias{Direct Sampler AR}
\alias{direct_sampler_ar}
\title{Direct sampler with accept-reject}
\usage{
direct_sampler_ar(
  n,
  w,
  g,
  tol = 1e-08,
  N = 10,
  max_rejections,
  fill_method = "small_rects",
  priority_weight = 1/2,
  verbose = FALSE
)
}
\arguments{
\item{n}{Number of draws to generate.}

\item{w}{A weight function object.}

\item{g}{A base distribution object.}

\item{tol}{Tolerance for step function approximation in customized sampler.}

\item{N}{Number of knots to use in approximation for \eqn{p(u)}. Specifically,
N+1 points will be used.}

\item{max_rejections}{Maximum number of rejections to allow. If this number
is reached, an exception will be thrown.}

\item{fill_method}{Knot selection method for customized sampler. See
\code{\link{Stepdown}}.}

\item{verbose}{Return a list with the sample \code{x} and the number of
rejections \code{rejections}.}
}
\value{
A vector of length \code{n} which represents the sample.
}
\description{
Direct sampler with accept-reject
}
\details{
Direct sampling with accept-reject algorithm can be used to take exact draws
from the target distribution, with the added cost that same candidate draws
will be rejected.

The function \code{direct_sampler_ar} does not adapt the underlying step
function using rejections; here, the number of knots \code{N} is kept
constant throughout sampling.
}


==> anc/DirectSampling/man/Direct-Sampler.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/direct-sampler.R
\name{Direct Sampler}
\alias{Direct Sampler}
\alias{direct_sampler_basic}
\alias{direct_sampler}
\title{Direct Sampler}
\usage{
direct_sampler_basic(n, w, g, N = 100, max_iter = 10000)

direct_sampler(
  n,
  w,
  g,
  tol = 1e-08,
  N = 100,
  fill_method = "small_rects",
  priority_weight = 1/2
)
}
\arguments{
\item{n}{Number of draws to generate.}

\item{w}{A weight function object.}

\item{g}{A base distribution object.}

\item{N}{Number of knots to use in approximation for \eqn{p(u)}. Specifically,
N+1 points will be used.}

\item{max_iter}{Maximum number of accept/reject attempts to try for each draw.}

\item{tol}{Tolerance for step function approximation in customized sampler.}

\item{fill_method}{Knot selection method for customized sampler. See
\code{\link{Stepdown}}.}
}
\description{
Basic and customized versions of the direct sampler.
}


==> anc/DirectSampling/man/DirectSampling-package.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/package.R
\docType{package}
\name{DirectSampling-package}
\alias{DirectSampling-package}
\title{DirectSampling}
\description{
The \code{DirectSampling} package.
}


==> anc/DirectSampling/man/Stepdown.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/stepdown.R
\name{Stepdown}
\alias{Stepdown}
\title{Stepdown class}
\description{
Stepdown class

Stepdown class
}
\details{
This R6 class represents a step function approximation to the non-increasing
function \eqn{\rm{Pr}(A_u)} for \eqn{u \in [0,1]}.

The object \code{w} represents a unimodal weight function. It is
expected to contain several members:
\itemize{
\item \code{log_c}: the logarithm of the value c, which is the mode of the
weight function.
\item \code{roots(log_a)}: return the roots of the equation
\eqn{\log w(x) - \rm{log_a} = 0}.
\item \code{eval(x, log = TRUE)}: evaluate the function. Return the value
on the log-scale if \code{log = TRUE}.
}

The object \code{g} represents a base distribution. It is
expected to contain two member functions:
\itemize{
\item \code{pr_interval(x1, x2)}: Return \eqn{\rm{Pr}(x1 < X < x2)} under
distribution g.
\item \code{r_truncated(n, x1, x2)}: Take n draws from distribution g
truncated to the open interval \eqn{(x1, x2)}.
}

We make use of the \code{fibonacci_heap} structure in the
\code{datastructures} package to avoid repeated sorted when
\code{small_rects} is used as the method of knot selection.
}
\references{
Simon Dirmeier, (2018). datastructures: An R package for organisation and
storage of data . Journal of Open Source Software, 3(28), 910,
\url{https://doi.org/10.21105/joss.00910}

Winston Chang (2020). R6: Encapsulated Classes with Reference Semantics. R
package version 2.5.0. \url{https://CRAN.R-project.org/package=R6}
}
\section{Methods}{
\subsection{Public methods}{
\itemize{
\item \href{#method-new}{\code{Stepdown$new()}}
\item \href{#method-get_cum_probs}{\code{Stepdown$get_cum_probs()}}
\item \href{#method-get_norm_const}{\code{Stepdown$get_norm_const()}}
\item \href{#method-get_log_x_vals}{\code{Stepdown$get_log_x_vals()}}
\item \href{#method-get_log_h_vals}{\code{Stepdown$get_log_h_vals()}}
\item \href{#method-get_rects}{\code{Stepdown$get_rects()}}
\item \href{#method-get_knot_order}{\code{Stepdown$get_knot_order()}}
\item \href{#method-get_log_p}{\code{Stepdown$get_log_p()}}
\item \href{#method-get_priority_weight}{\code{Stepdown$get_priority_weight()}}
\item \href{#method-add}{\code{Stepdown$add()}}
\item \href{#method-q}{\code{Stepdown$q()}}
\item \href{#method-r}{\code{Stepdown$r()}}
\item \href{#method-d}{\code{Stepdown$d()}}
\item \href{#method-p}{\code{Stepdown$p()}}
\item \href{#method-clone}{\code{Stepdown$clone()}}
}
}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-new"></a>}}
\if{latex}{\out{\hypertarget{method-new}{}}}
\subsection{Method \code{new()}}{
Construct the step function
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$new(
  w,
  g,
  tol,
  N,
  method,
  priority_weight = 1/2,
  midpoint_type = "geometric"
)}\if{html}{\out{</div>}}
}

\subsection{Arguments}{
\if{html}{\out{<div class="arguments">}}
\describe{
\item{\code{w}}{An object representing a weight function (see details).}

\item{\code{g}}{An object representing a base distribution (see details).}

\item{\code{tol}}{A small positive number used in search for \eqn{u_L} and \eqn{u_H}.}

\item{\code{N}}{Number of knot points will be N+1.}

\item{\code{method}}{Either \code{equal_steps} or \code{small_rects} (see details).}

\item{\code{priority_weight}}{Experimental: An weight between 0 and 1. When closer
to 1, more priority is given in \code{small_rects} to rectangle height. When
closer to 0, more priority is given to rectangle width.}

\item{\code{midpoint_type}}{Type of midpoint function to use. Currently only
\code{geometric} or \code{arithmetic} are supported. \code{geometric} is
preferred when the support of \eqn{p(u)} is focused very close to zero.}
}
\if{html}{\out{</div>}}
}
}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-get_cum_probs"></a>}}
\if{latex}{\out{\hypertarget{method-get_cum_probs}{}}}
\subsection{Method \code{get_cum_probs()}}{
Get cumulative probabilities after normalizing
the step function to a discrete distribution.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$get_cum_probs()}\if{html}{\out{</div>}}
}

}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-get_norm_const"></a>}}
\if{latex}{\out{\hypertarget{method-get_norm_const}{}}}
\subsection{Method \code{get_norm_const()}}{
The constant used to normalize the step function
to a discrete distribution.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$get_norm_const()}\if{html}{\out{</div>}}
}

}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-get_log_x_vals"></a>}}
\if{latex}{\out{\hypertarget{method-get_log_x_vals}{}}}
\subsection{Method \code{get_log_x_vals()}}{
The knot values on which the approximation is based,
returned on the log-scale.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$get_log_x_vals()}\if{html}{\out{</div>}}
}

}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-get_log_h_vals"></a>}}
\if{latex}{\out{\hypertarget{method-get_log_h_vals}{}}}
\subsection{Method \code{get_log_h_vals()}}{
Values of the approximation evaluated at the points
returned by \code{get_log_x_vals}, given at the log-scale.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$get_log_h_vals()}\if{html}{\out{</div>}}
}

}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-get_rects"></a>}}
\if{latex}{\out{\hypertarget{method-get_rects}{}}}
\subsection{Method \code{get_rects()}}{
Rectangles used to bound the approximation: x and h
coordinates along with the area. Values are returned on the log-scale or
the original scale according to the \code{log} argument.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$get_rects(log = FALSE)}\if{html}{\out{</div>}}
}

\subsection{Arguments}{
\if{html}{\out{<div class="arguments">}}
\describe{
\item{\code{log}}{If \code{TRUE}, return value on the log-scale.}
}
\if{html}{\out{</div>}}
}
}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-get_knot_order"></a>}}
\if{latex}{\out{\hypertarget{method-get_knot_order}{}}}
\subsection{Method \code{get_knot_order()}}{
Returns the order in which knot points were added to the
step function. Indices correspond to the points returned by
\code{get_log_x_vals}.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$get_knot_order()}\if{html}{\out{</div>}}
}

}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-get_log_p"></a>}}
\if{latex}{\out{\hypertarget{method-get_log_p}{}}}
\subsection{Method \code{get_log_p()}}{
Evaluate the function \eqn{\rm{Pr}(A_u)} on a given
point u (to be provided on the log-scale). The result is returned
on the log-scale.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$get_log_p(log_u)}\if{html}{\out{</div>}}
}

\subsection{Arguments}{
\if{html}{\out{<div class="arguments">}}
\describe{
\item{\code{log_u}}{A value of u given at the log-scale.}
}
\if{html}{\out{</div>}}
}
}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-get_priority_weight"></a>}}
\if{latex}{\out{\hypertarget{method-get_priority_weight}{}}}
\subsection{Method \code{get_priority_weight()}}{
Returns the value of \code{priority_weight}.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$get_priority_weight()}\if{html}{\out{</div>}}
}

}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-add"></a>}}
\if{latex}{\out{\hypertarget{method-add}{}}}
\subsection{Method \code{add()}}{
Update step function by adding a knot at the point u
(given on the log-scale).
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$add(log_u)}\if{html}{\out{</div>}}
}

\subsection{Arguments}{
\if{html}{\out{<div class="arguments">}}
\describe{
\item{\code{log_u}}{A value of u given at the log-scale.}
}
\if{html}{\out{</div>}}
}
}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-q"></a>}}
\if{latex}{\out{\hypertarget{method-q}{}}}
\subsection{Method \code{q()}}{
Quantiles of the distribution based on the step function.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$q(p, log = FALSE)}\if{html}{\out{</div>}}
}

\subsection{Arguments}{
\if{html}{\out{<div class="arguments">}}
\describe{
\item{\code{p}}{A probability to evaluate.}

\item{\code{log}}{If \code{TRUE}, return value on the log-scale.}
}
\if{html}{\out{</div>}}
}
}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-r"></a>}}
\if{latex}{\out{\hypertarget{method-r}{}}}
\subsection{Method \code{r()}}{
Draw from the distribution based on the step function.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$r(n, log = TRUE)}\if{html}{\out{</div>}}
}

\subsection{Arguments}{
\if{html}{\out{<div class="arguments">}}
\describe{
\item{\code{n}}{Number of draws to generate.}

\item{\code{log}}{If \code{TRUE}, return value on the log-scale.}
}
\if{html}{\out{</div>}}
}
}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-d"></a>}}
\if{latex}{\out{\hypertarget{method-d}{}}}
\subsection{Method \code{d()}}{
Density of the distribution based on the step function.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$d(log_x, log = FALSE, normalize = TRUE)}\if{html}{\out{</div>}}
}

\subsection{Arguments}{
\if{html}{\out{<div class="arguments">}}
\describe{
\item{\code{log_x}}{A vector of points to evaluate, provided on the log-scale.}

\item{\code{log}}{If \code{TRUE}, return value on the log-scale.}

\item{\code{normalize}}{If \code{TRUE}, normalize the result to be a density value.}
}
\if{html}{\out{</div>}}
}
}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-p"></a>}}
\if{latex}{\out{\hypertarget{method-p}{}}}
\subsection{Method \code{p()}}{
CDF of the distribution based on the step function.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$p(log_x)}\if{html}{\out{</div>}}
}

\subsection{Arguments}{
\if{html}{\out{<div class="arguments">}}
\describe{
\item{\code{log_x}}{A vector of points to evaluate, provided on the log-scale.}
}
\if{html}{\out{</div>}}
}
}
\if{html}{\out{<hr>}}
\if{html}{\out{<a id="method-clone"></a>}}
\if{latex}{\out{\hypertarget{method-clone}{}}}
\subsection{Method \code{clone()}}{
The objects of this class are cloneable with this method.
\subsection{Usage}{
\if{html}{\out{<div class="r">}}\preformatted{Stepdown$clone(deep = FALSE)}\if{html}{\out{</div>}}
}

\subsection{Arguments}{
\if{html}{\out{<div class="arguments">}}
\describe{
\item{\code{deep}}{Whether to make a deep clone.}
}
\if{html}{\out{</div>}}
}
}
}


==> anc/DirectSampling/man/Utilities.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/util.R
\name{Utilities}
\alias{Utilities}
\alias{printf}
\alias{logger}
\title{Utilities}
\usage{
printf(msg, ...)

logger(msg, ...)
}
\arguments{
\item{msg}{A string which can have format placeholders as in \code{sprintf}.}

\item{...}{Arguments to \code{sprintf} to use in the format.}
}
\description{
Utilities
}
\details{
\code{printf} mimics \code{printf} in C. \code{logger} prepends the message
with a time stamp, which is useful in tracking long programs.
}


==> anc/DirectSampling/man/bisection.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/bisection.R
\name{bisection}
\alias{bisection}
\title{Bisection Algorithm}
\usage{
bisection(x_lo, x_hi, f, mid, dist, tol)
}
\arguments{
\item{x_lo}{A finite lower bound for \eqn{x} which should occur before the step.}

\item{x_hi}{A finite upper bound for \eqn{x} which should occur after the step.}

\item{f}{The function \eqn{f(x)}.}

\item{mid}{A midpoint function which operates on two points \code{(x,y)} where \code{x <= y}.}

\item{dist}{A distance function which operates on two points \code{(x,y)} where \code{x <= y}.}

\item{tol}{Stop when \code{dist(x_lo, x_hi) < tol}.}
}
\description{
Given an increasing step function \eqn{f(x)}, locate the point where the
step occurs.
}


==> anc/README.md <==
---
title: >
  Replication Materials for Manuscript "Direct Sampling with a Step Function"
author: Andrew Raim
---

This folder contains code to accompany the manuscript "Direct Sampling with a
Step Function". The following folders are included, with more information about
contents in corresponding README files.

- cmp: replication materials for Section 4.1 on Conway-Maxwell Poisson.
- car: replication materials for Section 4.2 on mixed model with conditional
  autoregression
- tdist: replication materials for Section 4.3 on regression with errors from
  a t-distribution and degrees of freedom to be estimated.
- DirectSampling: an R package with functions to help implement samplers
  described in the manuscript. This corresponds to
  <https://github.com/andrewraim/DirectSampling/releases/tag/v0.2.0>
- Rcpp: Rcpp code to implement samplers in C++ which can be invoked via R.
- shared: some additional R functions.

Assuming there a recent version of R in your computing environment, the
DirectSampling package may be installed using the devtools package after
obtaining several prerequisites. (`R>` represents the R command prompt).

```r
R> install.packages("R6")
R> install.packages("datastructures")
R> devtools::install_local("path/to/DirectSampling")
```

Here, `path/to/DirectSampling` should point to the `DirectSampling` folder in
the replication materials. If all goes well, the last line of output will be
`DONE (DirectSampling)`, and you will be able to load the package the usual
way:

```r
R> library(DirectSampling)
```

A working Rcpp setup is needed to run the enclosed C++ code. The procedure may
vary based on the computing environment; e.g. see
<http://adv-r.had.co.nz/Rcpp.html>. After installing Rcpp, ensure that you can
run the following following R script from within R.

```r
library(Rcpp)

Rcpp::sourceCpp(code = '
#include <Rcpp.h>

// [[Rcpp::export]]
Rcpp::NumericVector plus_one(const Rcpp::NumericVector& x) {
	return x + 1;
}
')

plus_one(1:5)
```

Additionally, the following packages are needed to run the examples.

- CARBayes: an older version specifically is needed
- CARBayesdata
- COMPoissonReg
- dplyr
- ggplot2
- gridExtra
- Matrix
- rgdal
- sf
- sp
- spdep
- spatialreg
- splines

Version 1.6 of CARBayes has been used in the examples because later versions
do not have a `gaussian.properCAR` function. Version 1.6 may be obtained
from CRAN as follows.

```r
R> x = "https://cran.r-project.org/src/contrib/Archive/CARBayes/CARBayes_1.6.tar.gz"
R> devtools::install_url(x)
```

For reference, below is the author's R session information as of the writing of
this document, once all relevant packages have been loaded.

```r
R> sessionInfo()
R version 4.1.2 (2021-11-01)
Platform: x86_64-pc-linux-gnu (64-bit)
Running under: Ubuntu 20.04.4 LTS

Matrix products: default
BLAS:   /usr/lib/x86_64-linux-gnu/openblas-openmp/libblas.so.3
LAPACK: /usr/lib/x86_64-linux-gnu/openblas-openmp/liblapack.so.3

locale:
 [1] LC_CTYPE=en_US.UTF-8       LC_NUMERIC=C              
 [3] LC_TIME=en_US.UTF-8        LC_COLLATE=en_US.UTF-8    
 [5] LC_MONETARY=en_US.UTF-8    LC_MESSAGES=en_US.UTF-8   
 [7] LC_PAPER=en_US.UTF-8       LC_NAME=C                 
 [9] LC_ADDRESS=C               LC_TELEPHONE=C            
[11] LC_MEASUREMENT=en_US.UTF-8 LC_IDENTIFICATION=C       

attached base packages:
[1] splines   stats     graphics  grDevices utils     datasets  methods  
[8] base     

other attached packages:
 [1] DirectSampling_0.2.0 datastructures_0.2.9 R6_2.5.1            
 [4] spatialreg_1.2-1     spdep_1.2-2          spData_2.0.1        
 [7] sf_1.0-7             rgdal_1.5-28         sp_1.4-6            
[10] Matrix_1.4-0         gridExtra_2.3        ggplot2_3.3.5       
[13] dplyr_1.0.8          COMPoissonReg_0.7.0  Rcpp_1.0.8.2        
[16] CARBayesdata_2.2     CARBayes_1.6         MASS_7.3-55         

loaded via a namespace (and not attached):
 [1] pkgload_1.2.4      dotCall64_1.0-1    gtools_3.9.2      
 [4] brio_1.1.3         expm_0.999-6       stats4_4.1.2      
 [7] remotes_2.4.2      LearnBayes_2.15.1  truncdist_1.0-2   
[10] sessioninfo_1.2.2  pillar_1.7.0       lattice_0.20-45   
[13] glue_1.6.2         colorspace_2.0-3   pkgconfig_2.0.3   
[16] devtools_2.4.3     raster_3.5-15      gmodels_2.18.1    
[19] s2_1.0.7           purrr_0.3.4        scales_1.1.1      
[22] processx_3.5.2     gdata_2.18.0       terra_1.5-21      
[25] tibble_3.1.6       proxy_0.4-26       generics_0.1.2    
[28] usethis_2.1.5      ellipsis_0.3.2     cachem_1.0.6      
[31] withr_2.5.0        cli_3.2.0          magrittr_2.0.2    
[34] crayon_1.5.0       deldir_1.0-6       memoise_2.0.1     
[37] ps_1.6.0           fs_1.5.2           fansi_1.0.2       
[40] nlme_3.1-155       foreign_0.8-82     class_7.3-20      
[43] pkgbuild_1.3.1     prettyunits_1.1.1  tools_4.1.2       
[46] shapefiles_0.7     lifecycle_1.0.1    munsell_0.5.0     
[49] callr_3.7.0        compiler_4.1.2     e1071_1.7-9       
[52] evd_2.3-4          rlang_1.0.2        classInt_0.4-3    
[55] units_0.8-0        grid_4.1.2         rstudioapi_0.13   
[58] spam_2.8-0         testthat_3.1.2     boot_1.3-28       
[61] wk_0.6.0           gtable_0.3.0       codetools_0.2-18  
[64] DBI_1.1.2          fastmap_1.1.0      utf8_1.2.2        
[67] rprojroot_2.0.2    desc_1.4.1         KernSmooth_2.23-20
[70] vctrs_0.3.8        tidyselect_1.1.2   coda_0.19-4       
```



==> anc/Rcpp/BaseDistribution.h <==
#ifndef BASE_DISTRIBUTION_H
#define BASE_DISTRIBUTION_H

#include <Rcpp.h>

class BaseDistribution {
public:
	// Evaluate the density of this distribution on x. If take_log, return the
	// log-density.
	virtual double density(double x, bool take_log = false) const = 0;
	
	// Return the probability of the open interval (x1,x2): P(x1 < X < x2)
	virtual double pr_interval(double x1, double x2, bool take_log) const = 0;

	// Return the p quantile of this distribution after truncating to interval
	// (x_min, x_max).
	virtual double q_truncated(double p, double x_min, double x_max) const = 0;

	// Take a draw from this distribution after truncating to interval
	// (x_min, x_max).
	double r_truncated(double x_min, double x_max) const {
		double u = R::runif(0, 1);
		return q_truncated(u, x_min, x_max);
	}
};

#endif


==> anc/Rcpp/BetaBaseDistribution.h <==
#ifndef BETA_BASE_DISTRIBUTION
#define BETA_BASE_DISTRIBUTION

#include "BaseDistribution.h"

class BetaBaseDistribution : public BaseDistribution
{
public:
	BetaBaseDistribution(double a, double b)
		: BaseDistribution(), _a(a), _b(b)
	{
	}

	// Evaluate the Beta(a, b) density function
	double density(double x, bool take_log = false) const {
		return R::dbeta(x, _a, _b, take_log);
	}

	// Compute Pr(x1 < X < x2) probability where X ~ Beta(a, b)
	double pr_interval(double x1, double x2, bool take_log) const {
		double out = R::pbeta(x2, _a, _b, true, false) - R::pbeta(x1, _a, _b, true, false);
		if (take_log) { return log(out); } else { return out; }
	}

	// Quantile function of Beta(a, b) truncated to (x_min, x_max)
	double q_truncated(double p, double x_min, double x_max) const {
		double p_min = R::pbeta(x_min, _a, _b, false, false);
		double p_max = R::pbeta(x_max, _a, _b, false, false);
		double x = R::qbeta((p_max - p_min)*p + p_min, _a, _b, false, false);
		return std::max(x_min, std::min(x, x_max));
	}

private:
	double _a;
	double _b;
};

#endif



==> anc/Rcpp/CARWeightFunction.h <==
#ifndef CAR_WEIGHT_FUNCTION
#define CAR_WEIGHT_FUNCTION

#include <Rcpp.h>
#include "../Rcpp/WeightFunction.h"
#include "../Rcpp/find_root.h"

/*
* This class is used in root-finding
*/
class CAREval : public Functional1
{
public:
	CAREval(const Rcpp::NumericVector& lambda, double C, double x_lower, double x_upper, double log_a)
		: _lambda(lambda), _C(C), _x_lower(x_lower), _x_upper(x_upper), _log_a(log_a)
	{
	}

	double operator()(double x) const {
		double out = -INFINITY;
		if (x >= _x_lower && x <= _x_upper) {
			out = _C*x + 0.5 * Rcpp::sum(Rcpp::log((1 - _lambda*x))) - _log_a;
		}
		return out;
	}

private:
	Rcpp::NumericVector _lambda;
	double _C;
	double _x_lower;
	double _x_upper;
	double _log_a;
};

/*
* This class is used in root-finding
*/
class CARGrad : public Functional1
{
public:
	CARGrad(const Rcpp::NumericVector& lambda, double C, double x_lower, double x_upper)
		: _lambda(lambda), _C(C), _x_lower(x_lower), _x_upper(x_upper)
	{
	}

	double operator()(double x) const {
		double out = 0;
		if (x >= _x_lower && x <= _x_upper) {
			out = _C - 0.5 * Rcpp::sum(_lambda / (1 - _lambda*x));
		}
		return out;
	}

private:
	Rcpp::NumericVector _lambda;
	double _C;
	double _x_lower;
	double _x_upper;
};

class CARWeightFunction : public WeightFunction
{
public:
	CARWeightFunction(const Rcpp::NumericVector& lambda, double C,
		double x_lower, double x_upper, double tol)
		: WeightFunction(), _lambda(lambda), _C(C), _x_lower(x_lower),
			_x_upper(x_upper), _x_min(x_lower), _x_max(x_upper), _log_min(-INFINITY),
			_log_max(INFINITY), _tol(tol)
	{
		init();
	}

	void init() {
		CARGrad grad(_lambda, _C, _x_lower, _x_upper);

		// x_min occurs at one of the two endpoints.
		// x_max occurs between the two endpoints if grad(0) > 0 and grad(1) < 0.
		// Otherwise x_max is one of the endpoints.
		double grad_lower = grad(_x_lower);
		double grad_upper = grad(_x_upper);
		if (grad_lower > 0 && grad_upper < 0) {
			// Recall that grad is a decreasing function.
			// In this case, there is a max strictly between (x_lower, x_upper)
			// The min occurs at one of the endpoints
			_x_max = find_root(_x_lower, _x_upper, grad, _tol);
			_log_max = eval(_x_max, true);

			double log_lower = eval(_x_lower, true);
			double log_upper = eval(_x_upper, true);
			if (log_lower < log_upper) {
				_x_min = _x_lower;
				_log_min = log_lower;
			} else {
				_x_min = _x_upper;
				_log_min = log_upper;
			}
		} else if (grad_lower < 0) {
			// In this case, the gradient is negative throughout [x_lower, x_upper]
			// so log w(x) is decreasing.
			_x_min = _x_upper;
			_x_max = _x_lower;
			_log_max = eval(_x_max, true);
			_log_min = eval(_x_min, true);
		} else if (grad_upper > 0) {
			// In this case, the gradient is positive throughout [x_lower, x_upper]
			// so log w(x) is increasing.
			_x_min = _x_lower;
			_x_max = _x_upper;
			_log_max = eval(_x_max, true);
			_log_min = eval(_x_min, true);
		} else {
			Rcpp::stop("I didnt program this case yet");
		}
	}

	// Evaluate the function
	double eval(double x, bool take_log = false) const {
		double out = -INFINITY;
		if (x >= _x_lower && x <= _x_upper) {
			out = _C*x + 0.5 * Rcpp::sum(Rcpp::log((1 - _lambda*x)));
		}
		if (take_log) { return out; } else { return exp(out); }
	}

	// Return the roots of the equation w(x) = a, which is equivalent to
	// log(w(x)) = log(a). Roots are returned in increasing order.
	std::pair<double,double> roots(double log_a) const {
		double x1;
		double x2;
		if (log_a < _log_min || std::isinf(log_a)) {
			return std::pair<double,double>(_x_lower, _x_upper);
		}

		if (log_a < _log_min) {
			return std::pair<double,double>(_x_lower, _x_upper);
		}

		// Given log_a is larger than log_max, so return a nonsensical (empty)
		//interval.
		if (log_a > _log_max) {
			return std::pair<double,double>(_x_upper, _x_lower);
		}

		CAREval f(_lambda, _C, _x_lower, _x_upper, log_a);

		if (f(_x_lower) < 0) {
			x1 = find_root(_x_lower, _x_max, f, _tol);
		} else {
			x1 = _x_lower;
		}

		if (f(_x_upper) < 0) {
			x2 = find_root(_x_max, _x_upper, f, _tol);
		} else {
			x2 = _x_upper;
		}

		return std::pair<double,double>(x1, x2);
	}

	// log_c is the maximum value of the function log[w(x)]
	double log_c() const {
		return _log_max;
	}
private:
	Rcpp::NumericVector _lambda;
	double _C;
	double _x_lower;
	double _x_upper;
	double _x_min;
	double _x_max;
	double _log_min;
	double _log_max;
	double _tol;
};

#endif



==> anc/Rcpp/README.md <==
---
title: >
  Replication Materials for Manuscript "Direct Sampling with a Step Function":
  Rcpp folder
author: Andrew Raim
---

C++ code used in the examples. Requires Rcpp to compile and run.

- direct_sampler.{h,cpp}: direct sampler with step function but without
  accept-reject algorithm.
- direct_sampler_ar.{h,cpp}: direct sampler with step function and also with
  accept-reject.
- Stepdown.{h,cpp}: a class that represents the step function. This is the most
  involved part of the code.
- bisection.{h,cpp}: the bisection algorithm described in the manuscript.
- find_interval.{h,cpp}: code to find an interval which contains the specified
  value.
- find_root.{h,cpp}: find the root of a given functional.
- functionals.h: defines a few functional types that are used in the code.
- util.{h,cpp}: some utilities used in the code.
- BaseDistribution.h, WeightFunction.h: abstract base classes for base
  distributions and weight functions, which are notated `g` and `w` in the
  manuscript, respectively.
- The following are specific BaseDistributions and WeightFunctions used in
  examples.
	+ BetaBaseDistribution.h
	+ UniformBaseDistribution.h
	+ CARWeightFunction.h
	+ TDistDFWeightFunction.h



==> anc/Rcpp/Stepdown.cpp <==
#include "Stepdown.h"
#include <math.h>
#include <queue>
#include "util.h"
#include "functionals.h"
#include "bisection.h"
#include "find_interval.h"
#include "util.h"

/*
* Geometric mean
*/
class StepdownMidpoint : public Functional2
{
public:
	virtual double operator()(double log_x, double log_y) const
	{
		return 0.5 * (log_x + log_y);
	}
};

class StepdownDistance : public Functional2
{
public:
	virtual double operator()(double log_x, double log_y) const
	{
		return logsub(log_y, log_x);
	}
};

/*
* A predicate which is used to locate log_L
*/
class EndpointPredicate : public Predicate
{
public:
	EndpointPredicate(const Stepdown& step, double log_prob_max)
		: _step(step), _log_prob_max(log_prob_max)
	{
	}
	bool operator()(double log_u) const {
		return _step.log_p(log_u) < _log_prob_max;
	}
private:
	const Stepdown& _step;
	double _log_prob_max;
};

/*
* This class is used in the heap implementation of Stepdown::init_small_rects.
* It represents an interval [x,y] with function values h(x) and h(y).
* We save width = y-x and height = h(x) - h(y).
*/
class Interval
{
public:
	Interval(double log_x, double log_y, double log_h_x, double log_h_y, double pw = 0.5)
		: _log_x(log_x), _log_y(log_y), _log_h_x(log_h_x), _log_h_y(log_h_y), _pw(pw)
	{
		if (_pw < 0 || _pw > 1) {
			Rcpp::stop("pw must be in [0,1]");
		}
	}
	Interval(const Interval& rhs) {
		*this = rhs;
	}
	double log_width() const {
		return logsub(_log_y, _log_x);
	}
	double log_height() const {
		return logsub(_log_h_x, _log_h_y);
	}
	double priority() const {
		double log_width = logsub(_log_y, _log_x);
		double log_height = logsub(_log_h_x, _log_h_y);
		return _pw * log_height + (1-_pw) * log_width;
	}
	const Interval& operator=(const Interval& rhs) {
		_log_x = rhs._log_x;
		_log_y = rhs._log_y;
		_log_h_x = rhs._log_h_x;
		_log_h_y = rhs._log_h_y;
		_pw = rhs._pw;
		return *this;
	}
	bool operator<(const Interval& rhs) const {
		return priority() < rhs.priority();
	}
	bool operator>(const Interval& rhs) const {
		return priority() > rhs.priority();
	}
	double get_log_x() const {
		return _log_x;
	}
	double get_log_y() const {
		return _log_y;
	}
	double get_log_h_x() const {
		return _log_h_x;
	}
	double get_log_h_y() const {
		return _log_h_y;
	}
	void print(bool log_scale = false) const {
		if (log_scale) {
			Rprintf("log_x: %g\n", _log_x);
			Rprintf("log_y: %g\n", _log_y);
			Rprintf("log_h_x: %g\n", _log_h_x);
			Rprintf("log_h_y: %g\n", _log_h_y);
			Rprintf("width: %g\n", log_width());
			Rprintf("height: %g\n", log_height());
			Rprintf("priority: %g\n", priority());
		} else {
			Rprintf("x: %g\n", exp(_log_x));
			Rprintf("y: %g\n", exp(_log_y));
			Rprintf("h_x: %g\n", exp(_log_h_x));
			Rprintf("h_y: %g\n", exp(_log_h_y));
			Rprintf("width: %g\n", exp(log_width()));
			Rprintf("height: %g\n", exp(log_height()));
			Rprintf("priority: %g\n", priority());
		}
	}
private:
	double _log_x;
	double _log_y;
	double _log_h_x;
	double _log_h_y;
	double _pw;
};

void print(std::priority_queue<Interval> q)
{
	while(!q.empty()) {
		Interval el = q.top();
		q.pop();
		el.print();
	}
}

Stepdown::Stepdown(const WeightFunction& w, const BaseDistribution& g,
	double tol, unsigned int N, const std::string& method, double priority_weight)
	: _w(w), _g(g), _tol(tol), _N(N), _log_x_vals(), _log_h_vals(), _knot_order(),
	  _cum_probs(), _priority_weight(priority_weight)
{
	double log_prob;
	std::pair<double,double> endpoints;
	StepdownMidpoint midpoint;
	StepdownDistance dist;

	// First, make sure the widest possible A_u intersects with [x_lo, x_hi]. If it
	// doesn't, the rest of the algorithm won't work, so bail out.
	double log_prob_max = log_p(-INFINITY);
	if (std::isinf(log_prob_max)) {
		Rcpp::stop("Could not find any u such that P(X in A_u) > 0");
	}

	// Find L, the largest point where where P(A_L) = prob_max.
	// First find a finite lower bound for log_L.
	double log_L_lo = -1;
	double log_L_hi = 0;
	log_prob = log_p(log_L_lo);
	while (log_prob < log_prob_max) {
		log_L_lo *= 2;
		log_prob = log_p(log_L_lo);
	}

	// Do a bisection search to find log_L between log_L_lo and log_L_hi.
	EndpointPredicate predL(*this, log_prob_max);
	double log_delta1 = std::min(log_L_lo, log(tol));
	double log_L = bisection(log_L_lo, log_L_hi, predL, midpoint, dist, log_delta1);
	// Rprintf("log_L = %g\n", log_L);

	// Do a bisection search to find U, the smallest point where P(A_U) = 0.
	EndpointPredicate predU(*this, log(1e-10) + log_p(log_L));
	double log_delta2 = std::min(log_L, log(tol));
	double log_U = bisection(log_L, 0, predU, midpoint, dist, log_delta2);
	// Rprintf("log_U = %g\n", log_U);

	// Now fill in points between L and U
	if (method == "equal_steps") {
		init_equal_steps(log_L, log_U, log_prob_max);
	} else if (method == "small_rects") {
		init_small_rects(log_L, log_U, log_prob_max);
	} else {
		char msg[256];
		sprintf(msg, "Unknown method: %s. Currently support equal_steps and small_rects\n",
			method.c_str());
		Rcpp::stop(msg);
	}

	update();
}

void Stepdown::init_equal_steps(double log_L, double log_U, double log_prob_max)
{
	unsigned int N = _N;
	double L = exp(log_L);
	double U = exp(log_U);

	_log_x_vals = Rcpp::NumericVector(N+2);
	_log_h_vals = Rcpp::NumericVector(N+2);

	// Add pieces for the interval [-Inf, 0) where h(u) = 0, and
	// the interval [0, L) where h(u) = 1
	_log_x_vals(0) = -INFINITY;
	_log_h_vals(0) = log_prob_max;

	for (unsigned int i = 0; i < N+1; i++) {
		double prop = i / double(N);
		double log_u = log(L + prop * (U - L));
		_log_x_vals(i+1) = log_u;
		_log_h_vals(i+1) = log_p(log_u);
	}

	_knot_order = Rcpp::seq_len(N+2);
}

void Stepdown::init_small_rects(double log_L, double log_U, double log_prob_max)
{
	unsigned int N = _N;
	double pw = _priority_weight;
	StepdownMidpoint midpoint;

	// This queue should be in max-heap order by area
	std::priority_queue<Interval> q;
	q.push(Interval(log_L, log_U, log_p(log_L), log_p(log_U), pw));

	// Try to be efficient by preallocating log_x_vals and
	// log_h_vals to the (maximum) size needed, then copying these temporary
	// structures to _log_x_vals and _log_h_vals afterward. (It looks like
	// Rcpp NumericVectors cannot have their allocation controlled in this way).
	std::vector<double> log_x_vals;
	std::vector<double> log_h_vals;
	log_x_vals.reserve(N+2);
	log_h_vals.reserve(N+2);

	log_x_vals.push_back(-INFINITY);
	log_x_vals.push_back(log_L);
	log_x_vals.push_back(log_U);

	log_h_vals.push_back(log_prob_max);
	log_h_vals.push_back(log_p(log_L));
	log_h_vals.push_back(log_p(log_U));

	// We already have three (x, h(x)) pairs from above
	unsigned int iter = 3;

	while (!q.empty() && iter < N+2) {
		// Get the interval with the largest priority
		Interval int_top = q.top();
		q.pop();

		// Break the interval int_top into two pieces: left and right.
		double log_x_new = midpoint(int_top.get_log_x(), int_top.get_log_y());
		double log_h_new = log_p(log_x_new);

		// Add the midpoint to our list of knots
		log_x_vals.push_back(log_x_new);
		log_h_vals.push_back(log_h_new);
		iter++;

		// Add the interval which represents [int_top$log_x, log_x_new]
		Interval int_left(int_top.get_log_x(), log_x_new, int_top.get_log_h_x(),
			log_h_new, pw);
		q.push(int_left);

		// Add the interval which represents [log_x_new, int_top$log_x]
		Interval int_right(log_x_new, int_top.get_log_y(), log_h_new,
			int_top.get_log_h_y(), pw);
		q.push(int_right);

		Rcpp::checkUserInterrupt();
	}

	_log_x_vals.assign(log_x_vals.begin(), log_x_vals.end());
	_log_h_vals.assign(log_h_vals.begin(), log_h_vals.end());

	_knot_order = order(_log_x_vals, false);
	_log_x_vals.sort(false);
	_log_h_vals.sort(true);
}

const Rcpp::NumericVector& Stepdown::get_cum_probs() const
{
	return _cum_probs;
}

double Stepdown::get_norm_const() const
{
	return _norm_const;
}

const Rcpp::NumericVector& Stepdown::get_log_x_vals() const
{
	return _log_x_vals;
}

const Rcpp::NumericVector& Stepdown::get_log_h_vals() const
{
	return _log_h_vals;
}

const Rcpp::NumericVector& Stepdown::get_knot_order() const
{
	return _knot_order;
}

double Stepdown::quantile(double p, bool take_log) const
{
	// Recall that _cum_probs is a sorted vector
	// Use find_interval to locate the two cutpoints,
	// then do a linear interpolation between them.

	const Rcpp::NumericVector& zero = Rcpp::NumericVector::create(0);
	const Rcpp::NumericVector& cum_probs_ext = concat(zero, _cum_probs);

	unsigned int j1 = find_interval(p, cum_probs_ext);
	unsigned int j2 = j1 + 1;
	double cp1 = cum_probs_ext(j1);
	double cp2 = cum_probs_ext(j2);
	double log_x1 = _log_x_vals(j1);
	double log_x2 = _log_x_vals(j2);
	
	// Do the following computation, but be careful to keep x values on
	// the log-scale, since they may be extremely small.
	// x1 + (x2 - x1) * (p[i] - cp1) / (cp2 - cp1)
	double log_ratio = log(p - cp1) - log(cp2 - cp1);
	double out = logadd(logsub(log_x2, log_x1) + log_ratio, log_x1);
	
	// Rprintf("p = %g, j1 = %d, j2 = %d, cp1 = %g, cp2 = %g, log_x1 = %g, log_x2 = %g, log_ratio = %g, out = %g\n",
	//	p, j1, j2, cp1, cp2, log_x1, log_x2, log_ratio, out);

	if (take_log) { return out; } else { return exp(out); }
}

double Stepdown::draw_one(bool take_log) const
{
	double u = R::runif(0, 1);
	return quantile(u, take_log);
}

Rcpp::NumericVector Stepdown::draw(unsigned int n, bool take_log) const
{
	Rcpp::NumericVector out(n);
	for (unsigned int i = 0; i < n; i++) {
		out(i) = draw_one(take_log);
	}
	return out;
}

double Stepdown::density(double log_x, bool take_log, bool normalize) const
{
	// Get the idx such that log_h_vals[idx] <= log(x) < log_h_vals[idx+1]
	unsigned int idx = find_interval(log_x, _log_x_vals);
	double out = -INFINITY;

	if (idx < _N+2) {
		out = _log_h_vals(idx);
	}
	if (normalize) { out -= _norm_const; }
	if (take_log) { return out; } else { return exp(out); }
}

double Stepdown::cdf(double log_x) const
{
	// Get the idx such that h_vals[idx] <= log(x) < h_vals[idx+1]	
	unsigned int j1 = find_interval(log_x, _log_x_vals);
	unsigned int j2 = j1 + 1;
	double cp1 = _cum_probs(j1);
	double cp2 = _cum_probs(j2);
	double log_x1 = _log_x_vals(j1);
	double log_x2 = _log_x_vals(j2);
	
	// Do the following computation, but be careful to keep x values on
	// the log-scale, since they may be extremely small.
	// out[i] = cp1 + (x[i] - x1) / (x2 - x1) * (cp2 - cp1)
	double log_ratio = logsub(log_x, log_x1) - logsub(log_x2, log_x1) + log(cp2 - cp1);
	return exp(logadd(log(cp1), log_ratio));
}

// Note that pr_interval can be negative, even when x1 < x2, due to numerical
// accuracy. In this case, we will have to avoid taking the log.
double Stepdown::log_p(double log_u) const
{
	const std::pair<double,double>& endpoints = _w.roots(_w.log_c() + log_u);
	double log_pr = _g.pr_interval(endpoints.first, endpoints.second, true);
	// Rprintf("log_u = %g, _w.log_c() = %g, log_a = %g, endpoints: (%g, %g), pr = %g\n",
	// 	log_u, _w.log_c(), _w.log_c() + log_u, endpoints.first, endpoints.second, pr);

	// Be careful - it looks like we can get log(0) = NaN in C++
	if (isnan(log_pr)) {
		return -INFINITY;
	} else {
		return log_pr;
	}
}

/*
* Update step function with new log_u and log_p values. This is currently
* inefficient for practical use. More sophisticated data structures would
* prevent the need to reallocate things.
*/
void Stepdown::add(double log_u)
{
	double log_h = log_p(log_u);

	_log_x_vals.push_back(log_u);
	_log_h_vals.push_back(log_h);
	_knot_order.push_back(_N + 3);

	// Need to subtract 1 from order results to get zero-based indices
	const Rcpp::IntegerVector& idx = order(_log_x_vals, false) - 1;

	_log_x_vals = _log_x_vals[idx];
	_log_h_vals = _log_h_vals[idx];
	_knot_order = _knot_order[idx];

	// Update cumulative probabilities
	_N++;
	update();
}

/*
* Compute normalizing constant, cumulative probabilities, and maximum jump
* based on current state of _log_x_vals and _log_h_vals. More sophisticated
* data structures would would make it possible to not reallocate things.
*/
void Stepdown::update()
{
	unsigned int N = _N;

	#ifdef SIMPLER_VERSION
		Rcpp::NumericVector areas(N+1);
		_cum_probs = Rcpp::NumericVector(N+1);
		_norm_const = 0;

		// This is a more readable version of the calculation that may be less precise
		for (unsigned int i = 0; i < N+1; i++) {
			double h_cur = exp(_log_h_vals(i));
			double h_next = exp(_log_h_vals(i+1));
			double x_cur = exp(_log_x_vals(i));
			double x_next = exp(_log_x_vals(i+1));
			areas(i) = h_cur * (x_next - x_cur);
			_norm_const += areas(i);
			_cum_probs(i) = _norm_const;
		}
	#else
		// This version tries to be more precise and do more work on the log-scale
		Rcpp::NumericVector log_areas(N+1);
		Rcpp::NumericVector log_cum_areas(N+1);

		log_areas(0) = _log_h_vals(0) + _log_x_vals(1);
		log_cum_areas(0) = log_areas(0);

		for (unsigned int l = 1; l < N+1; l++) {
			log_areas(l) = _log_h_vals(l) + logsub(_log_x_vals(l+1), _log_x_vals(l));
			double arg1 = std::max(log_cum_areas(l-1), log_areas(l));
			double arg2 = std::min(log_cum_areas(l-1), log_areas(l));
			log_cum_areas(l) = logadd(arg1, arg2);
		}

		double log_normconst = log_cum_areas(N);
		const Rcpp::NumericVector& log_cum_probs = log_cum_areas - log_normconst;
		_norm_const = exp(log_normconst);
		_cum_probs = Rcpp::exp(log_cum_probs);
	#endif

	// Rprintf("_log_x_vals:\n");
	// Rcpp::print(_log_x_vals);
	// Rprintf("_log_h_vals:\n");
	// Rcpp::print(_log_h_vals);
	// Rprintf("log_areas:\n");
	// Rcpp::print(log_areas);
	// Rprintf("log_cum_areas:\n");
	// Rcpp::print(log_cum_areas);
}



==> anc/Rcpp/Stepdown.h <==
#ifndef STEPDOWN_H
#define STEPDOWN_H

#include <Rcpp.h>
#include "WeightFunction.h"
#include "BaseDistribution.h"

/*
* This class represents a step function approximation to the non-increasing
* Pr(A_u) for u in [0,1].
*/
class Stepdown {
public:
	Stepdown(const WeightFunction& w, const BaseDistribution& g,
		double tol, unsigned int N, const std::string& method,
		double priority_weight);

	double get_norm_const() const;
	const Rcpp::NumericVector& get_cum_probs() const;
	const Rcpp::NumericVector& get_log_x_vals() const;
	const Rcpp::NumericVector& get_log_h_vals() const;
	const Rcpp::NumericVector& get_knot_order() const;

	void add(double log_u);
	double log_p(double log_u) const;
	double density(double log_x, bool take_log, bool normalize) const;
	double cdf(double x) const;
	double quantile(double p, bool take_log) const;
	double draw_one(bool take_log) const;
	Rcpp::NumericVector draw(unsigned int n, bool take_log) const;

private:
	void init_equal_steps(double log_L, double log_U, double log_prob_max);
	void init_small_rects(double log_L, double log_U, double log_prob_max);
	void update();

	const WeightFunction& _w;
	const BaseDistribution& _g;
	double _tol;
	unsigned int _N;
	Rcpp::NumericVector _log_x_vals;
	Rcpp::NumericVector _log_h_vals;
	Rcpp::NumericVector _knot_order;
	Rcpp::NumericVector _cum_probs;
	double _norm_const;
	double _priority_weight;
};

#endif


==> anc/Rcpp/TDistDFWeightFunction.h <==
#ifndef TDISTDF_WEIGHT_FUNCTION
#define TDISTDF_WEIGHT_FUNCTION

#include <Rcpp.h>
#include "../Rcpp/WeightFunction.h"
#include "../Rcpp/find_root.h"

/*
* This class is used in root-finding
*/
class TDistDFEval : public Functional1
{
public:
	TDistDFEval(double n, double A, double nu_min, double nu_max, double log_a)
		: _n(n), _A(A), _nu_min(nu_min), _nu_max(nu_max), _log_a(log_a)
	{
	}

	double operator()(double x) const {
		double out = -INFINITY;
		if (x >= _nu_min && x <= _nu_max) {
			out = _n*x/2*log(x/2) - _n*lgamma(x/2) - _A*x - _log_a;
		}
		return out;
	}

private:
	double _n;
	double _A;
	double _nu_min;
	double _nu_max;
	double _log_a;
};

/*
* This class is used in root-finding
*/
class TDistDFGrad : public Functional1
{
public:
	TDistDFGrad(double n, double A, double nu_min, double nu_max)
		: _n(n), _A(A), _nu_min(nu_min), _nu_max(nu_max)
	{
	}

	double operator()(double x) const {
		return _n/2*log(x/2) - _n/2*R::digamma(x/2) + _n/2 - _A;
	}

private:
	double _n;
	double _A;
	double _nu_min;
	double _nu_max;
};

enum TDistDFShape { null, mode, increasing, decreasing };

class TDistDFWeightFunction : public WeightFunction
{
public:
	TDistDFWeightFunction(double n, double A, double nu_min, double nu_max, double tol)
		: WeightFunction(), _n(n), _A(A), _nu_min(nu_min), _nu_max(nu_max), _tol(tol),
			_grad_nu_min(0), _grad_nu_max(0), _x_min(nu_min), _x_max(nu_max), _log_min(-INFINITY),
			_log_max(-INFINITY), _shape(null)
	{
		init();
	}

	void init() {
		TDistDFGrad grad(_n, _A, _nu_min, _nu_max);
		_grad_nu_min = grad(_nu_min);
		_grad_nu_max = grad(_nu_max);

		if (_n/2 - _A < 0) {
			// The condition A > 0 means the log w(x) is unimodal and the
			// mode is somewhere in (0, Inf).
			if (_grad_nu_min > 0 && _grad_nu_max < 0) {
				// In this case, the function reaches its mode within [nu_min, nu_max].
				_x_min = _nu_min;
				_x_max = find_root(_nu_min, _nu_max, grad, _tol);
				_shape = mode;
			} else if (_grad_nu_min > 0 && _grad_nu_max > 0) {
				// In this case, the function is increasing on [nu_min, nu_max].
				_x_min = _nu_min;
				_x_max = _nu_max;
				_shape = increasing;
			} else if (_grad_nu_min < 0 && _grad_nu_max < 0) {
				// In this case, the function is decreasing on [nu_min, nu_max].
				_x_min = _nu_max;
				_x_max = _nu_min;
				_shape = decreasing;
			} else {
				Rcpp::stop("We should not have gotten here");
			}
		} else {
			// In this case, log w(x) is strictly increasing on (0, Inf).
			_x_min = _nu_min;
			_x_max = _nu_max;
			_shape = increasing;
		}

		_log_min = eval(_x_min, true);
		_log_max = eval(_x_max, true);
	}

	// Evaluate the function
	double eval(double x, bool take_log = false) const {
		double out = -INFINITY;
		if (x >= _nu_min && x <= _nu_max) {
			out = _n*x/2*log(x/2) - _n*lgamma(x/2) - _A*x;
		}
		if (take_log) { return out; } else { return exp(out); }
	}

	// Return the roots of the equation w(x) = a, which is equivalent to
	// log(w(x)) = log(a). Roots are returned in increasing order.
	std::pair<double,double> roots(double log_a) const {
		double x1;
		double x2;
		if (log_a < _log_min || std::isinf(log_a)) {
			return std::pair<double,double>(_nu_min, _nu_max);
		}

		// Given log_a is larger than log_max, so return a nonsensical (empty)
		//interval.
		if (log_a > _log_max) {
			return std::pair<double,double>(_nu_max, _nu_min);
		}

		TDistDFEval f(_n, _A, _nu_min, _nu_max, log_a);

		if (_shape == mode) {
			// Here there will be two roots which aren't necessarily nu_min or nu_max
			if (eval(_nu_min, true) < log_a) {
				x1 = find_root(_nu_min, _x_max, f, _tol);
			} else {
				x1 = _nu_min;
			}

			if (eval(_nu_max, true) < log_a) {
				x2 = find_root(_x_max, _nu_max, f, _tol);
			} else {
				x2 = _nu_max;
			}
		} else if (_shape == increasing) {
			x1 = find_root(_nu_min, _nu_max, f, _tol);
			x2 = _nu_max;
		} else if (_shape == decreasing) {
			x1 = _nu_min;
			x2 = find_root(_nu_min, _nu_max, f, _tol);
		} else {
			Rcpp::stop("Unrecognized value of shape");
		}

		// Rprintf("TDistDFWeightFunction::roots(%g) = (%g,%g)\n", log_a, x1, x2);
		return std::pair<double,double>(x1, x2);
	}

	// log_c is the maximum value of the function log[w(x)]
	double log_c() const {
		return _log_max;
	}
private:
	double _n;
	double _A;
	double _nu_min;
	double _nu_max;
	double _tol;
	double _grad_nu_min;
	double _grad_nu_max;
	double _x_min;
	double _x_max;
	double _log_min;
	double _log_max;
	TDistDFShape _shape;
};

#endif


==> anc/Rcpp/UniformBaseDistribution.h <==
#ifndef UNIFORM_BASE_DISTRIBUTION
#define UNIFORM_BASE_DISTRIBUTION

#include "BaseDistribution.h"

class UniformBaseDistribution : public BaseDistribution
{
public:
	UniformBaseDistribution(double a, double b)
		: BaseDistribution(), _a(a), _b(b)
	{
	}
	// Evaluate the Uniform(a, b) density function
	double density(double x, bool take_log = false) const {
		return R::dunif(x, _a, _b, take_log);
	}
	// Compute Pr(x1 < X < x2) probability where X ~ Uniform(a, b)
	double pr_interval(double x1, double x2, bool take_log) const {
		double out = R::punif(x2, _a, _b, true, false) - R::punif(x1, _a, _b, true, false);
		if (take_log) { return log(out); } else { return out; }
	}
	// Quantile function of Uniform truncated to (x_min, x_max)
	double q_truncated(double p, double x_min, double x_max) const {
		double p_min = R::punif(x_min, _a, _b, true, false);
		double p_max = R::punif(x_max, _a, _b, true, false);
		double p_trunc = (p_max - p_min)*p + p_min;
		double x = R::qunif(p_trunc, _a, _b, true, false);
		//Rprintf("p = %g, x_min = %g, x_max = %g, p_min = %g, p_max = %g, p_trunc = %g, x = %g\n",
		//	p, x_min, x_max, p_min, p_max, p_trunc, x);
		return std::max(x_min, std::min(x, x_max));
	}
private:
	double _a;
	double _b;
};

#endif


==> anc/Rcpp/WeightFunction.h <==
#ifndef WEIGHT_FUNCTION_H
#define WEIGHT_FUNCTION_H

#include <Rcpp.h>

class WeightFunction {
public:
	// Evaluate this function on x. If take_log, return the logarithm of the
	// value.
	virtual double eval(double x, bool take_log = false) const = 0;

	// Fine the roots of the equation log(w(x)) = log_a.
	virtual std::pair<double,double> roots(double log_a) const = 0;

	// Return the logarithm of maximum value of this function.
	virtual double log_c() const = 0;
};

#endif



==> anc/Rcpp/bisection.cpp <==
#include "bisection.h"
#include <Rcpp.h>

double bisection(double x_lo, double x_hi,
	const Predicate& f,
	const Functional2& mid,
	const Functional2& dist, double tol)
{
	double x = mid(x_lo, x_hi);

	while (dist(x_lo, x_hi) > tol && x > x_lo && x < x_hi) {
		bool ind = f(x);
		x_lo = ind*x_lo + (1-ind)*x;
		x_hi = ind*x + (1-ind)*x_hi;
		x = mid(x_lo, x_hi);
	}

	return x;
}


==> anc/Rcpp/bisection.h <==
#ifndef BISECTION_H
#define BISECTION_H

#include "functionals.h"

double bisection(double x_lo, double x_hi,
	const Predicate& f, const Functional2& mid,
	const Functional2& dist, double tol);

#endif


==> anc/Rcpp/direct_sampler.cpp <==
#include "direct_sampler.h"
#include "Stepdown.h"

Rcpp::NumericVector direct_sampler(unsigned int n, const WeightFunction& w,
	const BaseDistribution& g, double tol, unsigned int N,
	const std::string& fill_method, double priority_weight)
{
	// Use our Stepdown approximation to draw from p(u)
	Stepdown step(w, g, tol, N, fill_method, priority_weight);
	const Rcpp::NumericVector& log_u = step.draw(n, true);

	// Draw from g(x | u) for each value of log(u)
	Rcpp::NumericVector x(n);
	for (unsigned int i = 0; i < n; i++) {
		const std::pair<double,double>& endpoints = w.roots(w.log_c() + log_u(i));
		x(i) = g.r_truncated(endpoints.first, endpoints.second);
		Rcpp::checkUserInterrupt();
	}

	return x;
}


==> anc/Rcpp/direct_sampler.h <==
#ifndef DIRECT_SAMPLER_H
#define DIRECT_SAMPLER_H

#include <Rcpp.h>
#include "WeightFunction.h"
#include "BaseDistribution.h"

Rcpp::NumericVector direct_sampler(unsigned int n, const WeightFunction& w,
	const BaseDistribution& g, double tol, unsigned int N,
	const std::string& fill_method, double priority_weight = 0.5);

#endif


==> anc/Rcpp/direct_sampler_ar.cpp <==
#include "direct_sampler_ar.h"
#include "Stepdown.h"

Rcpp::List direct_sampler_ar(unsigned int n, const WeightFunction& w,
	const BaseDistribution& g, double tol, unsigned int N,
	unsigned int max_rejections, const std::string& fill_method,
	double priority_weight)
{
	// Use our Stepdown approximation to draw from p(u)
	Stepdown step(w, g, tol, N, fill_method, priority_weight);

	Rcpp::NumericVector log_u(n);
	unsigned int rejections = 0;
	bool accept;

	// Because the step function is an upper bound for P(A_u), the constant M in
	// the acceptance ratio is always M = 1.
	double log_M = 0;

	for (unsigned int i = 0; i < n; i++) {
		accept = false;
		while (!accept && rejections < max_rejections) {
			double v = R::runif(0, 1);
			double log_u_proposal = step.draw_one(true);
			double log_p_val = step.log_p(log_u_proposal);
			double log_h_val = step.density(log_u_proposal, true, false);
			double log_ratio = log_p_val - log_h_val - log_M;

			if (log(v) < log_ratio) {
				// Accept u as a draw from p(u)
				log_u(i) = log_u_proposal;
				accept = true;
	 		} else {
	 			// Reject u and add it to knots
	 			step.add(log_u_proposal);
				rejections++;
			}
	 		Rcpp::checkUserInterrupt();
		}
	}

	if (rejections == max_rejections) {
		char msg[64];
		sprintf(msg, "Reached maximum number of rejections: %d\n", max_rejections);
		Rcpp::stop(msg);
	}

	// Draw from g(x | u) for each value of log(u)
	Rcpp::NumericVector out(n);
	for (unsigned int i = 0; i < n; i++) {
		const std::pair<double,double>& endpoints = w.roots(w.log_c() + log_u(i));
		out(i) = g.r_truncated(endpoints.first, endpoints.second);
		Rcpp::checkUserInterrupt();
	}

	return Rcpp::List::create(
		Rcpp::Named("x") = out,
		Rcpp::Named("rejections") = rejections
	);
}



==> anc/Rcpp/direct_sampler_ar.h <==
#ifndef DIRECT_SAMPLER_AR_H
#define DIRECT_SAMPLER_AR_H

#include <Rcpp.h>
#include "WeightFunction.h"
#include "BaseDistribution.h"

Rcpp::List direct_sampler_ar(unsigned int n, const WeightFunction& w,
	const BaseDistribution& g, double tol, unsigned int N,
	unsigned int max_rejections, const std::string& fill_method,
	double priority_weight = 0.5);

#endif


==> anc/Rcpp/find_interval.cpp <==
#include "find_interval.h"
#include "functionals.h"
#include "bisection.h"

class FloorMidpoint : public Functional2
{
public:
	virtual double operator()(double x, double y) const
	{
		return floor((y + x) / 2);
	}
};

class FindIntervalPredicate : public Predicate
{
public:
	FindIntervalPredicate(const Rcpp::NumericVector& cutpoints, double x)
		: _cutpoints(cutpoints), _x(x)
	{
	}
	bool operator()(double idx) const {
		return _cutpoints(int(idx)) >= _x;
	}
private:
	const Rcpp::NumericVector& _cutpoints;
	double _x;
};

int find_interval(double x, const Rcpp::NumericVector& cutpoints)
{
	unsigned int N = cutpoints.size();
	unsigned int k = N-1;

	if (x < cutpoints(0)) {
		return -1;
	} else if (x > cutpoints(k)) {
		return N;
	}

	FindIntervalPredicate pred(cutpoints, x);
	FloorMidpoint mid;
	IntervalLength dist;
	double out = bisection(0, k, pred, mid, dist, 1);
	return int(out);
}



==> anc/Rcpp/find_interval.h <==
#ifndef FIND_INTERVAL_H
#define FIND_INTERVAL_H

#include <Rcpp.h>

//' Find Interval
//' 
//' @param x A number 
//' @param cutpoints A sorted vector
//' 
//' @details
//' Elements of cutpoints represent endpoints
//' of adjacent intervals \eqn{[c_0,c_1)}, \eqn{[c_1,c_2)} ...,
//' \eqn{[c_{k},c_{k+1})}. Return the index \code{i} such that \code{x} is in 
//' \eqn{[c_i,c_{i+1})}; or return \code{-1} if \eqn{x < c_0}
//' or \code{k+1} if \eqn{x > c_{k+1}}
//'
//' @export
// [[Rcpp::export]]
int find_interval(double x, const Rcpp::NumericVector& cutpoints);

#endif


==> anc/Rcpp/find_root.cpp <==
#include "find_root.h"

double find_root(double x_lo, double x_hi, const Functional1& f, double tol)
{
	Midpoint mid;
	IntervalLength dist;
	double x = mid(x_lo, x_hi);

	while (dist(x_lo, x_hi) > tol && x > x_lo && x < x_hi) {
		// If no sign change occurs between f(x) and f(x_lo), then take x_lo = x
		// else take x_hi = x
		// Rprintf("Before: x_lo = %g, x_hi = %g, x = %g, f(x_lo) = %g, f(x_hi) = %g, f(x) = %g, tol = %g\n",
		// 	x_lo, x_hi, x, f(x_lo), f(x_hi), f(x), tol);
		bool ind = (f(x) >= 0) == (f(x_lo) >= 0);
		x_lo = ind*x + (1-ind)*x_lo;
		x_hi = ind*x_hi + (1-ind)*x;
		x = mid(x_lo, x_hi);
		// Rprintf("After: ind = %d, x_lo = %g, x_hi = %g, x = %g, f(x_lo) = %g, f(x_hi) = %g, f(x) = %g, tol = %g\n",
		// 	ind, x_lo, x_hi, x, f(x_lo), f(x_hi), f(x), tol);
	}

	if (dist(x_lo, x_hi) > tol && (x_hi <= x_lo)) {
		// Rprintf("x_lo = %g, x_hi = %g, x = %g, f(x_lo) = %g, f(x_hi) = %g, f(x) = %g, tol = %g\n",
		//	x_lo, x_hi, x, f(x_lo), f(x_hi), f(x), tol);
		Rcpp::stop("Numerical overflow in bisection. tol may be too small");
	}

	// Rprintf("Found root f(%g) = %g with x_lo = %g and x_hi = %g, dist(x_lo, x_hi) = %g\n", x, f(x), x_lo, x_hi, dist(x_lo, x_hi));
	// Rcpp::stop("PAUSE!");

	return x;

}


==> anc/Rcpp/find_root.h <==
#ifndef FIND_ROOT_H
#define FIND_ROOT_H

#include <Rcpp.h>
#include "bisection.h"

double find_root(double x_lo, double x_hi, const Functional1& f, double tol);

#endif


==> anc/Rcpp/functionals.h <==
#ifndef FUNCTIONALS_H
#define FUNCTIONALS_H

/*
* Some simple functional types are needed for the bisection algorithm.
* Functional code can be facilitated with the <functional> library in STL
* but we want this code to work with older compilers.
*/

class Predicate
{
public:
	virtual bool operator()(double x) const = 0;
};

class Functional1
{
public:
	virtual double operator()(double x) const = 0;
};

class Functional2
{
public:
	virtual double operator()(double x, double y) const = 0;
};

/*
* We also define a few specific functionals that are reused in several places
* - The length of an interval
* - The midpoint of an interval
*/
class IntervalLength : public Functional2
{
public:
	virtual double operator()(double x, double y) const
	{
		return y - x;
	}
};

class Midpoint : public Functional2
{
public:
	virtual double operator()(double x, double y) const
	{
		return (y + x) / 2;
	}
};

#endif



==> anc/Rcpp/util.cpp <==
#include "util.h"

double logadd(double logx, double logy)
{
	return logx + log1p(exp(logy - logx));
}

double logsub(double logx, double logy)
{
	return logx + log1p(-exp(logy - logx));
}

Rcpp::NumericVector concat(const Rcpp::NumericVector& x, const Rcpp::NumericVector& y)
{
	unsigned int m = x.size();
	unsigned int n = y.size();

	Rcpp::NumericVector z(m + n);
	for (unsigned int i = 0; i < m; i++) {
		z(i) = x(i);
	}
	for (unsigned int i = 0; i < n; i++) {
		z(i + m) = y(i);
	}
	return z;
}

Rcpp::IntegerVector which(const Rcpp::LogicalVector& x)
{
	unsigned int n = x.size();
	std::vector<unsigned int> idx;

	for (unsigned int i = 0; i < n; i++) {
		if (x(i)) {
			idx.push_back(i);
		}
	}

	Rcpp::IntegerVector out(idx.begin(), idx.end());
	return out;
}

// For some reason, Rcpp/Sugar cumsum does not compile for me...
Rcpp::NumericVector cumsum(const Rcpp::NumericVector& x)
{
	double sum = 0;
	unsigned int n = x.size();
	Rcpp::NumericVector out(n);

	for (unsigned int i = 0; i < n; i++) {
		sum += x(i);
		out(i) = sum;
	}
	return out;
}

Rcpp::IntegerVector order(const Rcpp::NumericVector& x, bool decrease)
{
	Rcpp::NumericVector sorted = clone(x).sort(decrease);
	return Rcpp::match(sorted, x);
}

Rcpp::IntegerVector q_discrete(const Rcpp::NumericVector& q, const Rcpp::NumericVector& cp)
{
	unsigned int n = q.size();
	Rcpp::IntegerVector out(n);

	for (unsigned int i = 0; i < n; i++) {
		out(i) = q_discrete(q(i), cp);
	}

	return out;
}

unsigned int q_discrete(double q, const Rcpp::NumericVector& cp)
{
	unsigned int k = cp.size();
	if (q > cp(k-1)) {
		Rcpp::stop("q > max(cp)");
	}

	// Otherwise do a binary search
	// TBD: Could we use bisection functions here?
	unsigned int x_lo = 0;
	unsigned int x_hi = k-1;
	unsigned int x = (unsigned int)(floor((x_hi + x_lo) / 2.0));
	while (x_hi - x_lo > 1) {
		bool ind = (cp(x) >= q);
		x_lo = (1 - ind) * x + ind * x_lo;
		x_hi = ind * x + (1 - ind) * x_hi;
		x = (unsigned int)(floor((x_hi + x_lo) / 2.0));
	}

	if (cp(x_lo) >= q) {
		return x_lo;
	} else {
		return x_hi;
	}
}


==> anc/Rcpp/util.h <==
#ifndef UTIL_H
#define UTIL_H

#include <Rcpp.h>

/*
*  The following macros help us to use the properties:
*  log(x + y) = log(x) + log(1 + y/x)
*             = log(x) + log1p(exp(log(y) - log(x))),
*  log(x - y) = log(x) + log(1 - y/x)
*             = log(x) + log1p(-exp(log(y) - log(x))),
*  with log(x) and log(y) given as inputs, i.e. on the log-scale. When x and y
*  are of very different magnitudes, this is more stable when x is taken to be
*  the larger of the inputs. The most extreme case is when one of the inputs
*  might be -inf; in this case that input should be the second one.
*
*  https://en.wikipedia.org/wiki/List_of_logarithmic_identities#Summation
*/
double logadd(double logx, double logy);
double logsub(double logx, double logy);

/*
* These didn't exist in Rcpp Sugar (as far as I could tell), so we'll make our
* own quick versions.
*/
Rcpp::NumericVector concat(const Rcpp::NumericVector& x, const Rcpp::NumericVector& y);
Rcpp::IntegerVector which(const Rcpp::LogicalVector& x);
Rcpp::IntegerVector order(const Rcpp::NumericVector& x, bool decrease);
Rcpp::NumericVector cumsum(const Rcpp::NumericVector& x);

//' Quantile Function for Discrete Distributions with Finite Support
//' 
//' @param q A vector of quantiles to compute
//' @param cp Vector of cumulative probabilities of distribution
//' 
//' @return 0-based indices corresponding to the \code{q} quantiles
//' 
//' @details
//' Compute quantiles of a discrete distribution with cumulative probabilities
//' \code{cp(0)}, \code{cp(1)}, ..., \code{cp(k-1)}. Return indices in
//' \eqn{\{ 0, 1, \ldots, k-1 \}} which represent the
//' \code{q} quantiles. The caller can then identify the corresponding value
//' of the distribution (of which this function does not need to be aware).
//' 
//' Uses a bisection search so support relatively large \code{k}.
//' 
//' Note that both \code{q} and \code{cp} may be given on the original
//' probability scale or the log-scale, as long as they are both on the same
//' scale.
//' @examples
//' # Create a simple distribution and compute cumulative probabilities
//' x_seq = 1:10
//' k = length(x_seq)
//' p = rep(1/k, k)
//' cp = cumsum(p)
//' 
//' xx = sample(x = x_seq, size = 100000, replace = TRUE, prob = p)
//' 
//' Compare empirical qq quantiles with q_discrete
//' qq = seq(0, 1, length.out = 100)
//' idx_calc = q_discrete(qq, cp)
//' x_emp = quantile(xx, probs = qq)
//' plot(x_emp, x_seq[idx_calc + 1])
//' 
//' Repeat calculation on the log-scale
//' idx_calc_log = q_discrete(log(qq), log(cp))
//' plot(idx_calc, idx_calc_log)
//' 
//' @export
// [[Rcpp::export]]
Rcpp::IntegerVector q_discrete(const Rcpp::NumericVector& q, const Rcpp::NumericVector& cp);

unsigned int q_discrete(double q, const Rcpp::NumericVector& cp);

#endif


==> anc/car/README.md <==
---
title: >
  Replication Materials for Manuscript "Direct Sampling with a Step Function":
  car folder
author: Andrew Raim
---

Code to reproduce conditional autoregression (CAR) mixed model example.

- beta-base-distribution.R: Beta base distribution for R version of rho step.
- car-weight-function.R: weight function for R version of rho step.
- samplers.cpp: C++ version of direct sampling step.
- gibbs.R: Gibbs sampler to fit mixed model with direct sampling step for rho.
- pricedata.R: Prepare data, run Gibbs sampler in gibbs.R, and compare with
  sampler from CARBayes 1.6.




==> anc/car/beta-base-distribution.R <==
get_beta_base = function(a, b)
{
	# Evaluate the function
	density = function(x, log = FALSE) {
		dbeta(x, a, b, log)
	}

	# Compute Pr(x1 < X < x2) probability where X ~ Geom(p)
	# This calculation should exclude endpoints if they are integers
	pr_interval = function(x1, x2, log = TRUE) {
		out = pbeta(x2, a, b) - pbeta(x1, a, b)
		if (log) { return(log(out)) } else { return(out) }
	}

	# Quantile function of Geom truncated to (x_min, x_max)
	q_truncated = function(p, x_min = -Inf, x_max = Inf) {
		p_min = pbeta(x_min, a, b)
		p_max = pbeta(x_max, a, b)
		x = qbeta((p_max - p_min)*p + p_min, a, b)
		max(x_min, min(x, x_max))
	}

	r_truncated = function(n, x_min = -Inf, x_max = Inf) {
		u = runif(n)
		x = numeric(n)
		for (i in 1:n) {
			x[i] = q_truncated(u[i], x_min, x_max)
		}
		return(x)
	}

	ret = list(pr_interval = pr_interval, q_truncated = q_truncated,
		r_truncated = r_truncated, density = density)
	class(ret) = "base"
	return(ret)
}



==> anc/car/car-weight-function.R <==
get_car_weight = function(lambda, C, x_lower = 1e-6, x_upper = 1 - 1e-6)
{
	# Evaluate the function
	eval = function(x, log = FALSE) {
		n = length(x)
		out = rep(-Inf, n)
		idx = which(x >= x_lower & x <= x_upper)
		for (i in idx) {
			# Even though we checked that x is within [x_lower, x_upper], we
			# can still get 1 - x*lambda as a small negative number numerically
			# in the calculation if we're not careful, which results in an NaN.
			# In the most extreme case, 1 - x*lambda should be zero so its log
			# is Inf.

			# Original calculation
			# out[i] = C*x[i] + 0.5 * sum(log(1 - x[i]*lambda))

			# A more careful version
			out[i] = C*x[i] + 0.5 * sum(log1p( pmax(-x[i]*lambda,-1) ))
		}
		if (log) { return(out) } else { return(exp(out)) }
	}

	# Gradient of log w(x)
	grad = function(x) {
		n = length(x)
		out = numeric(n)
		idx = which(x >= x_lower & x <= x_upper)
		for (i in idx) {
			out[i] = C - 0.5 * sum(lambda / (1 - x[i]*lambda))
		}
		return(out)
	}

	if (FALSE) {
		browser()
		if (FALSE) {
			xseq = seq(x_lower, x_upper, length.out = 1000)
			fseq = eval(xseq, log = TRUE)
			fseq = eval(xseq, log = FALSE)
			plot(xseq, fseq, type = "l")

			gseq = grad(xseq)
			plot(xseq, gseq)
		}
	}

	# x_min occurs at one of the two endpoints.
	# x_max occurs between the two endpoints if grad(0) > 0 and grad(1) < 0.
	# Otherwise x_max is one of the endpoints.
	grad_lower = grad(x_lower)
	grad_upper = grad(x_upper)
	if (grad_lower > 0 && grad_upper < 0) {
		# Recall that grad is a decreasing function.
		# In this case, there is a max strictly between (x_lower, x_upper)
		# The min occurs at one of the endpoints
		uniroot_out = uniroot(grad, lower = x_lower, upper = x_upper)
		x_max = uniroot_out$root
		log_max = eval(x_max, log = TRUE)

		log_lower = eval(x_lower, log = TRUE)
		log_upper = eval(x_upper, log = TRUE)
		if (log_lower < log_upper) {
			x_min = x_lower
			log_min = log_lower
		} else {
			x_min = x_upper
			log_min = log_upper
		}
	} else if (grad_lower < 0) {
		# In this case, the gradient is negative throughout [x_lower, x_upper]
		# so log w(x) is decreasing.
		x_min = x_upper
		x_max = x_lower
		log_max = eval(x_max, log = TRUE)
		log_min = eval(x_min, log = TRUE)
	} else if (grad_upper > 0) {
		# In this case, the gradient is positive throughout [x_lower, x_upper]
		# so log w(x) is increasing.
		x_min = x_lower
		x_max = x_upper
		log_max = eval(x_max, log = TRUE)
		log_min = eval(x_min, log = TRUE)
	} else {
		stop("I didnt program this case yet")
	}

	# Return the roots of the equation w(x) = a, which is equivalent to
	# log w(x) = log(a). Roots are returned in increasing order.
	roots = function(log_a) {
		if (log_a < 0 && is.infinite(log_a)) {
			return(c(x_lower, x_upper))
		}

		if (log_a < log_min) {
			return(c(x_lower, x_upper))
		}

		f = function(x) { eval(x, log = TRUE) - log_a }

		if (f(x_lower) < 0) {
			uniroot1_out = uniroot(f, interval = c(x_lower,x_max))
			x1 = uniroot1_out$root
		} else {
			x1 = x_lower
		}

		if (f(x_upper) < 0) {
			uniroot2_out = uniroot(f, interval = c(x_max,x_upper))
			x2 = uniroot2_out$root
		} else {
			x2 = x_upper
		}

		return(c(x1, x2))
	}

	ret = list(log_c = log_max, roots = roots, eval = eval, log_min = log_min,
		x_min = x_min, x_max = x_max)
	class(ret) = "weight"
	return(ret)
}



==> anc/car/gibbs.R <==
library(DirectSampling)
library(Matrix)

source("../shared/util.R")
source("../shared/invgamma.R")
source("../shared/mvnorm.R")
source("beta-base-distribution.R")
source("car-weight-function.R")
Rcpp::sourceCpp("samplers.cpp")

get_direct_control = function(N = 100, tol = 1e-10, fill_method = "small_rects",
	max_rejections = 0)
{
	ret = list(N = N, fill_method = fill_method, tol = tol,
		max_rejections = max_rejections)
	class(ret) = "direct_control"
	return(ret)
}

get_gibbs_control = function(save_eta = FALSE, R = 1000, burn = 0, thin = 1,
	report_period = R+1, direct = get_direct_control())
{
	ret = list(save_eta = save_eta, R = R, burn = burn, thin = thin,
		report_period = report_period, direct = direct)
	class(ret) = "gibbs_control"
	return(ret)
}

get_prior = function(M_sigma, M_tau, a_rho, b_rho, sigma2_beta, d)
{
	stopifnot(all(M_sigma > 0))
	stopifnot(all(M_tau > 0))
	stopifnot(all(a_rho > 0))
	stopifnot(all(b_rho > 0))
	stopifnot(sigma2_beta > 0)
	ret = list(M_sigma = M_sigma, M_tau = M_tau, a_rho = a_rho, b_rho = b_rho,
		sigma2_beta = sigma2_beta)
	class(ret) = "gibbs_prior"
	return(ret)
}

get_fixed = function(beta = FALSE, eta = FALSE, sigma2 = FALSE, tau2 = FALSE, rho = FALSE)
{
	ret = list(beta = beta, eta = eta, sigma2 = sigma2, tau2 = tau2, rho = rho)
	class(ret) = "gibbs_fixed"
	return(ret)
}

get_init = function(beta = NULL, eta = NULL, sigma2 = NULL, tau2 = NULL, rho = NULL, d, k)
{
	if (is.null(beta)) {
		beta = rep(0, d)
	} 
	stopifnot(length(beta) == d)

	if (is.null(eta)) {
		eta = rep(0, k)
	} 
	stopifnot(length(eta) == k)

	if (is.null(sigma2)) {
		sigma2 = 1
	}
	stopifnot(length(sigma2) == 1)

	if (is.null(tau2)) {
		tau2 = 1
	}
	stopifnot(length(tau2) == 1)

	if (is.null(rho)) {
		rho = 0.9
	}
	stopifnot(length(rho) == 1)

	ret = list(beta = beta, eta = eta, sigma2 = sigma2, tau2 = tau2, rho = rho)
	class(ret) = "gibbs_init"
	return(ret)
}

gibbs_sampler = function(y, X, S, A, init, prior, control, fixed = get_fixed())
{
	n = length(y)
	d = ncol(X)
	k = ncol(S)

	stopifnot(nrow(X) == n)
	stopifnot(nrow(S) == n)
	stopifnot(nrow(A) == k)
	stopifnot(ncol(A) == k)

	# Precompute these matrices to avoid repeated computation
	D_vec = rowSums(A)
	D = Diagonal(x = D_vec)

	lambda = local({	
		eig = eigen(A)
		U = eig$vectors
		phi = eig$values
		phi_half = sqrt(as.complex(phi))
		V = as.matrix( t(U) %*% solve(D, U) )
		Q = phi_half * (V * phi_half)
		lambda = Re(eigen(Q)$values)
		sort(lambda, decreasing = TRUE)
	})

	# The following should be equal:
	# - det(D - rho*A)
	# - prod(diag(D)) * det(diag(k) - rho*Q)
	# - prod(diag(D)) * prod(1 - rho * lambda)

	# An alternate lambda computation based on QR decomposition. This gives the
	# same overall determinant, but the eigenvalues can be complex. Therefore,
	# the one above appears simpler to use.
	# qr_out = qr(as.matrix(A))
	# Q = qr.R(qr_out) %*% solve(D, qr.Q(qr_out))
	# lambda = eigen(Q)$values

	stopifnot(class(control) == "gibbs_control")
	R = control$R
	burn = control$burn
	thin = control$thin
	report_period = control$report_period
	direct_options = control$direct
	stopifnot(class(direct_options) == "direct_control")

	rep_keep = 0
	R_keep = ceiling((R - burn) / thin)

	# Set up histories
	beta_hist = matrix(NA, R_keep, d)
	sigma2_hist = numeric(R_keep)
	tau2_hist = numeric(R_keep)
	rho_hist = numeric(R_keep)
	rho_rejections_hist = numeric(R_keep)
	eta_hist = NULL
	if (control$save_eta) {
		eta_hist = matrix(NA, R_keep, k)
	}

	# Set up initial values
	stopifnot(class(init) == "gibbs_init")
	beta = init$beta
	eta = init$eta
	sigma2 = init$sigma2
	tau2 = init$tau2
	rho = init$rho
	rho_rejections = 0

	# Update quantities based on init values
	mu = X %*% beta
	phi = S %*% eta
	H = as.matrix(D - rho*A)

	# Set up prior
	stopifnot(class(prior) == "gibbs_prior")
	M_sigma = prior$M_sigma
	M_tau = prior$M_tau
	a_rho = prior$a_rho
	b_rho = prior$b_rho
	sigma2_beta = prior$sigma2_beta

	# Set up fixed parameters
	if (is.null(fixed)) { fixed = get_fixed() }
	stopifnot(class(fixed) == "gibbs_fixed")

	# Set up timers
	elapsed = list(beta = 0, eta = 0, sigma2 = 0, tau2 = 0, rho = 0)

	for (rep in 1:R) {
		if (rep %% report_period == 0) { logger("Starting rep %d\n", rep) }

		# Draw [eta | rest]
		st = Sys.time()
		if (!fixed$eta) {
			Omega1 = 1/sigma2 * crossprod(S, S)
			Omega2 = 1/tau2 * H
			Omega = symmpart(Omega1 + Omega2)
			a = as.matrix(y - mu)
			b = crossprod(S, a / sigma2)
			mean = solve(Omega, b)
			eta = as.numeric(rmvnorm_prec(1, mean, Omega))

			# Update phi based on eta draw
			phi = S %*% eta
		}
		elapsed$eta = elapsed$eta + as.numeric(Sys.time() - st, units = "secs")

		# Draw [beta | rest]
		st = Sys.time()
		if (!fixed$beta) {
			Omega1 = 1/sigma2 * crossprod(X, X)
			Omega2 = diag(1/sigma2_beta, d, d)
			Omega = symmpart(Omega1 + Omega2)
			a = as.matrix(y - phi)
			b = crossprod(X, a / sigma2)
			mean = solve(Omega, b)
			beta = as.numeric(rmvnorm_prec(1, mean, Omega))

			# Update mu based on beta draw
			mu = X %*% beta
		}
		elapsed$beta = elapsed$beta + as.numeric(Sys.time() - st, units = "secs")

		# Draw [sigma2 | rest]
		st = Sys.time()
		if (!fixed$sigma2) {
			a_star = n/2
			b_star = 1/2 * sum((y - mu - phi)^2)
			sigma2 = rtruncated(1, lo = 0, hi = M_sigma, pinvgamma, qinvgamma,
				a = a_star, b = b_star)
		}
		elapsed$sigma2 = elapsed$sigma2 + as.numeric(Sys.time() - st, units = "secs")

		# Draw [tau2 | rest]
		st = Sys.time()
		if (!fixed$tau2) {
			a_star = k/2
			b_star = 1/2 * as.numeric(crossprod(eta, H %*% eta))
			tau2 = rtruncated(1, lo = 0, hi = M_tau, pinvgamma, qinvgamma,
				a = a_star, b = b_star)
		}
		elapsed$tau2 = elapsed$tau2 + as.numeric(Sys.time() - st, units = "secs")

		# Draw [rho | rest]
		st = Sys.time()
		if (!fixed$rho) {
			if (TRUE) {
				# C++ version
				C = as.numeric(crossprod(eta, A %*% eta)) / (2 * tau2)
				ds_out = direct_sampler_car_beta(n = 1, lambda = lambda, C = C,
					x_lower = 1e-6, x_upper = 1 - 1e-6,
					a_rho = a_rho, b_rho = b_rho,
					tol = direct_control$tol,
					N = direct_control$N,
					fill_method = direct_control$fill_method,
					max_rejections = direct_control$max_rejections,
					priority_weight = 0.5)
				rho = ds_out$x
				rho_rejections = ds_out$rejections
			} else {
				# R version
				C = as.numeric(crossprod(eta, A %*% eta)) / (2 * tau2)
				w = get_car_weight(lambda = lambda, C = C, x_lower = 0, x_upper = 1)
				g = get_beta_base(a_rho, b_rho)
				ds_out = direct_sampler_ar(1, w, g, tol = direct_options$tol,
					N = direct_options$N, fill_method = direct_options$fill_method,
					max_rejections = direct_control$max_rejections, verbose = TRUE)
				rho = ds_out$x
				rho_rejections = ds_out$rejections
			}
			H = as.matrix(D - rho*A)
		}
		elapsed$rho = elapsed$rho + as.numeric(Sys.time() - st, units = "secs")

		if (rep > burn && rep %% thin == 0) {
			rep_keep = rep_keep + 1
			beta_hist[rep_keep,] = beta
			sigma2_hist[rep_keep] = sigma2
			tau2_hist[rep_keep] = tau2
			rho_hist[rep_keep] = rho
			rho_rejections_hist[rep_keep] = rho_rejections
			if (control$save_eta) {
				eta_hist[rep_keep,] = eta
			}
		}
	}

	ret = list(beta_hist = beta_hist, eta_hist = eta_hist, 
		sigma2_hist = sigma2_hist, tau2_hist = tau2_hist, rho_hist = rho_hist,
		R_keep = R_keep, elapsed = elapsed, R = R, burn = burn, thin = thin,
		rho_rejections_hist = rho_rejections_hist)
	class(ret) = "my_fit"
	return(ret)
}

summary.my_fit = function(object, ...)
{
	pr = c(0.025, 0.5, 0.975)
	d = ncol(object$beta_hist)

	df_beta = as.data.frame(cbind(
		apply(object$beta_hist, 2, mean),
		apply(object$beta_hist, 2, sd),
		t(apply(object$beta_hist, 2, quantile, probs = pr))
	))
	rownames(df_beta) = sprintf("beta[%d]", seq_len(d))

	df_sigma2 = as.data.frame(cbind(
		mean(object$sigma2_hist),
		sd(object$sigma2_hist),
		t(quantile(object$sigma2_hist, probs = pr))
	))
	rownames(df_sigma2) = sprintf("sigma2")

	df_tau2 = as.data.frame(cbind(
		mean(object$tau2_hist),
		sd(object$tau2_hist),
		t(quantile(object$tau2_hist, probs = pr))
	))
	rownames(df_tau2) = sprintf("tau2")

	df_rho = as.data.frame(cbind(
		mean(object$rho_hist),
		sd(object$rho_hist),
		t(quantile(object$rho_hist, probs = pr))
	))
	rownames(df_rho) = sprintf("rho")
	
	df = rbind(df_beta, df_sigma2, df_tau2, df_rho)
	colnames(df) = c("mean", "sd", "2.5%", "50%", "97.5%")
	return(df)
}

print.my_fit = function(x, ...)
{
	cat("Summary of fit for regression model with CAR random effect\n")
	print(summary(x))

	cat("----\n")
	printf("Total iterations R: %d   burn: %d   thin: %d   Saved draws: %d\n",
		x$R, x$burn, x$thin, x$R_keep)
	printf("Rejections in rho step: %g  Total proposals: %g  Rejection rate: %g%%\n",
		sum(x$rho_rejections_hist),
		sum(x$rho_rejections_hist) + x$R,
		100 * sum(x$rho_rejections_hist) / (sum(x$rho_rejections_hist) + x$R))

	cat("----\n")
	printf("Elapsed time (Seconds):\n")
	x$elapsed$total = sum(unlist(x$elapsed))
	tab = round(as.data.frame(x$elapsed), 4)
	rownames(tab) = ""
	print(tab)
}



==> anc/car/pricedata.R <==
# This example uses an older version (1.6) of CARBayes, which can be obtained
# using the following:
# devtools::install_url("https://cran.r-project.org/src/contrib/Archive/CARBayes/CARBayes_1.6.tar.gz")

library(CARBayes)
library(CARBayesdata)
library(sp)
library(spdep)
library(spatialreg)
library(sf)
library(rgdal)
library(gridExtra)
library(dplyr)
library(Matrix)

source("../shared/plots.R")
source("gibbs.R")

set.seed(1234)

# ----- Settings for MCMC chains ----
mcmc_draws = 100000
mcmc_burn = 20000
mcmc_thin = 10
mcmc_report = 100

# ----- Prepare example data-----
data("pricedata", package = "CARBayesdata")
data("GGHB.IG", package = "CARBayesdata")

head(pricedata)
pricedata = pricedata %>% mutate(logprice = log(pricedata$price))
pricedata_sp = merge(x = GGHB.IG, y = pricedata, by = "IG", all.x = FALSE)
pricedata_sp = spTransform(pricedata_sp , CRS("+proj=longlat +datum=WGS84 +no_defs"))

W_nb = poly2nb(pricedata_sp, row.names = pricedata_sp@data$IG)
W_list = nb2listw(W_nb, style = "B")
A = as(W_list, "CsparseMatrix")

y = pricedata_sp@data$logprice
X = model.matrix(~ log(crime) + rooms + sales + factor(type) + log(driveshop),
	data = pricedata_sp@data)
S = Diagonal(n = ncol(A))

# ----- Gibbs sampler with CARBayes example data-----
init = get_init(d = ncol(X), k = ncol(S), rho = 0.5)
prior = get_prior(M_sigma = 1000, M_tau = 1000, a_rho = 1, b_rho = 1,
	sigma2_beta = 1000, d = ncol(X))
direct_control = get_direct_control(N = 30, tol = 1e-10,
	fill_method = "small_rects", max_rejections = 5000)
control = get_gibbs_control(save_eta = FALSE, R = mcmc_draws, burn = mcmc_burn,
	thin = mcmc_thin, report_period = mcmc_report, direct = direct_control)
fixed = get_fixed()

set.seed(1234)
gibbs_out = gibbs_sampler(y, X, S, A, init, prior, control, fixed = fixed)
print(gibbs_out)

print_matrix_latex(summary(gibbs_out), fmt = "%7.4f")
sum(unlist(gibbs_out$elapsed))

my_traceplot(gibbs_out$beta_hist[,1], "beta[1]")
my_traceplot(gibbs_out$sigma2_hist, "sigma2")
my_traceplot(gibbs_out$tau2_hist, "tau2")
my_traceplot(gibbs_out$rho_hist, "rho")

ggplot(data.frame(x = gibbs_out$rho_hist)) +
	geom_density(aes(x = x), ) +
	xlab(expression(rho)) +
	theme_bw()

# ----- Run CARBayes -----
set.seed(1234)
form = paste("log(price) ~ log(crime) + rooms + sales + factor(type) + log(driveshop)")
start = Sys.time()
carbayes_out = gaussian.properCAR(as.formula(form), data = pricedata,
	W = as.matrix(A), burnin = mcmc_burn, n.sample = mcmc_draws,
	thin = mcmc_thin)
end = Sys.time() - start

print(carbayes_out$summary.results)
print(carbayes_out$accept)

# Pack the results from CARBayes into our format to make them easier to print.
carbayes_mcmc = list(
	beta_hist = carbayes_out$samples$beta,
	eta_hist = carbayes_out$samples$phi, 
	sigma2_hist = carbayes_out$samples$nu2,
	tau2_hist = carbayes_out$samples$tau2,
	rho_hist = carbayes_out$samples$rho,
	R_keep = length(carbayes_out$samples$rho),
	elapsed =  list(beta = NA, eta = NA, sigma2 = NA, tau2 = NA, rho = NA),
	R = mcmc_draws,
	burn = mcmc_burn,
	thin = mcmc_thin,
	rho_rejections_hist = mcmc_draws - carbayes_out$accept["rho"] / 100 * mcmc_draws)
class(carbayes_mcmc) = "my_fit"
print(carbayes_mcmc)

# ----- Some plots to compare the two samplers -----
g1 = my_traceplot(gibbs_out$rho_hist, "rho") +
	xlab(NULL) +
	ylab(expression(rho)) +
	theme_bw()
g2 = my_traceplot(carbayes_mcmc$rho_hist, "rho") +
	xlab(NULL) +
	ylab(expression(rho)) +
	theme_bw()
g = marrangeGrob(list(g1, g2), ncol = 1, nrow = 2, top = NULL)
ggsave("rho-mcmc-draws.pdf", g, width = 4, height = 4)

g = ggplot() +
	geom_density(data = data.frame(rho = gibbs_out$rho_hist), aes(x = rho)) +
	geom_density(data = data.frame(rho = carbayes_mcmc$rho_hist), aes(x = rho), lty = 2) +
	xlab(expression(rho)) +
	theme_bw()
ggsave("rho-mcmc-density.pdf", g, width = 3, height = 3)


g1 = ggplot() +
	geom_histogram(data = data.frame(rho = gibbs_out$rho_hist),
		aes(x = rho), col = "black") +
	xlab(expression(rho)) +
	theme_bw()
g2 = ggplot() +
	geom_histogram(data = data.frame(rho = carbayes_mcmc$rho_hist),
		aes(x = rho), col = "black") +
	xlab(expression(rho)) +
	theme_bw()
dev.new(); g1; dev.new(); g2

save.image("pricedata.Rdata")



==> anc/car/samplers.cpp <==
#include "../Rcpp/direct_sampler.h"
#include "../Rcpp/direct_sampler_ar.h"
#include "../Rcpp/BetaBaseDistribution.h"
#include "../Rcpp/CARWeightFunction.h"

// [[Rcpp::export]]
Rcpp::List direct_sampler_car_beta(unsigned int n, 
	const Rcpp::NumericVector& lambda, double C,
	double x_lower, double x_upper, double a_rho, double b_rho, double tol,
	unsigned int N, const std::string& fill_method, unsigned int max_rejections,
	double priority_weight)
{
	CARWeightFunction w(lambda, C, x_lower, x_upper, 1e-10);
	BetaBaseDistribution g(a_rho, b_rho);
	if (max_rejections > 0) {
		return direct_sampler_ar(n, w, g, tol, N, max_rejections, fill_method,
			priority_weight);
	} else {
		const Rcpp::NumericVector& x = direct_sampler(n, w, g, tol, N,
			fill_method, priority_weight);
		return Rcpp::List::create(
			Rcpp::Named("x") = x
		);
	}
}



==> anc/cmp/README.md <==
---
title: >
  Replication Materials for Manuscript "Direct Sampling with a Step Function":
  cmp folder
author: Andrew Raim
---

Code to reproduce Conway-Maxwell Poisson (CMP) example.

- cmp-overdisp-weight-function.R: weight function for underdispersion case.
- cmp-underdisp-weight-function.R: weight function for overdispersion case.
- geom-base-distribution.R: Geometric base distribution used for both cases.
- step.R: examine step functions used in several cases.
- draws.R: generate draws from CMP using direct sampler.



==> anc/cmp/cmp-overdisp-weight-function.R <==
source("../shared/util.R")

get_cmp_overdisp_weight = function(mu, nu)
{
	# Evaluate the function
	eval = function(x, log = FALSE) {
		n = length(x)
		out = rep(-Inf, n)
		idx = which(x >= 0)
		out[idx] = (x[idx] + 1)*log1p(mu) - nu*lgamma(x[idx] + 1) + x[idx]*(nu-1)*log(mu)
		if (log) { return(out) } else { return(exp(out)) }
	}

	# Find a large enough x where log w(x) is decreasing. Do this by checking
	# the sign of the derivative g. This gives bounds for the optimization
	g = function(x) { log1p(mu) - nu*digamma(x+1) + (nu-1)*log(mu) }
	j = -1
	while (g(2^j) > 0) {
		j = j + 1
	}
	lower = 2^(j-1) - 1
	upper = 2^j

	# Compute the maximum value of the function log w(x)
	par_init = (lower + upper) / 2
	optim_out = optim(par_init, fn = eval, method = "Brent", lower = lower,
		upper = upper, log = TRUE, control = list(fnscale = -1))
	x_max = optim_out$par
	log_max = optim_out$value

	# Return the roots of the equation w(x) = a, which is equivalent to
	# log w(x) = log(a). Roots are returned in increasing order.
	roots = function(log_a) {
		if (log_a < 0 && is.infinite(log_a)) {
			return(c(-Inf, Inf))
		}

		f = function(x) { eval(x, log = TRUE) - log_a }

		x1 = -Inf
		if (f(0) < 0) {
			uniroot1_out = uniroot(f, interval = c(0, x_max))
			x1 = uniroot1_out$root
		}

		j = ceiling(log2(x_max))
		while (f(2^j) >= 0) {
			j = j + 1
		}
		x2_init = 2^j

		uniroot2_out = uniroot(f, interval = c(x_max, x2_init))
		x2 = uniroot2_out$root

		return(c(x1, x2))
	}

	ret = list(log_c = log_max, roots = roots, eval = eval, x_max = x_max)
	class(ret) = "weight"
	return(ret)
}



==> anc/cmp/cmp-underdisp-weight-function.R <==
source("../shared/util.R")

get_cmp_underdisp_weight = function(lambda, nu)
{
	# Evaluate the function
	eval = function(x, log = FALSE) {
		n = length(x)
		out = rep(-Inf, n)
		idx = which(x >= 0)
		out[idx] = (x[idx] + 1)*log1p(lambda) - nu*lgamma(x[idx] + 1)
		if (log) { return(out) } else { return(exp(out)) }
	}
	
	# Derivative of eval(x, log = TRUE)
	g = function(x) { log1p(lambda) - nu*digamma(x+1) }

	# Find a large enough x where log w(x) is decreasing. Do this by checking
	# the sign of the derivative g. This gives bounds for the optimization
	j = -1
	while (g(2^j) > 0) {
		j = j + 1
	}
	lower = 2^(j-1) - 1
	upper = 2^j

	# Compute the maximum value of the function log w(x)
	par_init = (lower + upper) / 2
	optim_out = optim(par_init, fn = eval, method = "Brent", lower = lower,
		upper = upper, log = TRUE, control = list(fnscale = -1))
	x_max = optim_out$par
	log_max = optim_out$value

	# Return the roots of the equation w(x) = a, which is equivalent to
	# log w(x) = log(a). Roots are returned in increasing order.
	roots = function(log_a) {
		if (log_a < 0 && is.infinite(log_a)) {
			return(c(-Inf, Inf))
		}

		f = function(x) { eval(x, log = TRUE) - log_a }

		x1 = -Inf
		if (f(0) < 0) {
			uniroot1_out = uniroot(f, interval = c(0, x_max))
			x1 = uniroot1_out$root
		}

		j = ceiling(log2(x_max))
		while (f(2^j) >= 0) {
			j = j + 1
		}
		x2_init = 2^j

		uniroot2_out = uniroot(f, interval = c(x_max, x2_init))
		x2 = uniroot2_out$root

		return(c(x1, x2))
	}

	ret = list(log_c = log_max, roots = roots, eval = eval, x_max = x_max)
	class(ret) = "weight"
	return(ret)
}



==> anc/cmp/draws.R <==
library(DirectSampling)
library(COMPoissonReg)
library(ggplot2)

source("cmp-overdisp-weight-function.R")
source("cmp-underdisp-weight-function.R")
source("geom-base-distribution.R")

options(COMPoissonReg.ymax = 1e7)

# ----- Set case to 1, 2, 3, or 4 -----
case = 4

# ----- Draw from CMP and make plots -----
if (case == 1) {
	lambda = 2
	nu = 0.5
} else if (case == 2) {
	lambda = 2
	nu = 0.05
} else if (case == 3) {
	lambda = 2
	nu = 2
} else if (case == 4) {
	lambda = 2
	nu = 5
} else {
	stop("This case is not specified")
}

set.seed(1234)

n = 20000
if (nu < 1) {
	mu = lambda^(1/nu)
	w = get_cmp_overdisp_weight(mu, nu)
	g = get_geom_base(1 / (1 + mu))
} else {
	w = get_cmp_underdisp_weight(lambda, nu)
	g = get_geom_base(1 / (1 + lambda))
}
out = direct_sampler_ar(n, w, g, tol = 1e-10, N = 10,
	fill_method = "small_rects", max_rejections = n*10, verbose = TRUE)

printf("In case %d, there were %d rejections\n", case, out$rejections)

x = out$x
xseq = seq(min(x), max(x))
fseq = dcmp(xseq, lambda, nu)

dat_emp_plot = data.frame(x = x)
dat_density_plot = data.frame(x = xseq, f = fseq)

if (nu >= 0.3) {
	gg = ggplot() +
		geom_bar(data = dat_emp_plot, aes(x = x, y = ..prop..),
			col = "black", fill = "grey", alpha = 0.75, lwd = 0.25) +
		geom_point(data = dat_density_plot, aes(x = x, y = f), cex = 2) +
		ylab("") +
		theme_bw()
} else {
	breaks = as.numeric(quantile(dat_emp_plot$x, probs = c(0, 0.95)))
	gg = ggplot() +
		geom_density(data = dat_emp_plot, aes(x = x), col = "blue") +
		geom_line(data = dat_density_plot, aes(x = x, y = f),
			linetype = 2, lwd = 1.1) +
		ylab("") +
		theme_bw() +
		scale_x_continuous(breaks = breaks)
}

ff = sprintf("draws%d.pdf", case)
ggsave(ff, gg, width = 2, height = 2)



==> anc/cmp/geom-base-distribution.R <==
source("../shared/util.R")

get_geom_base = function(rho)
{
	# Evaluate the function
	density = function(x, log = FALSE) {
		dgeom(x, rho, log)
	}

	# Compute Pr(x1 < X < x2) probability where X ~ Geom(p)
	# This calculation should exclude endpoints if they are integers
	pr_interval = function(x1, x2, log = TRUE) {
		a = floor(x1 + 1)
		b = ceiling(x2 - 1)

		if (FALSE) {
			# A straightforward version of the calculation on the original scale
			log_pr = log(pgeom(b, rho) - pgeom(a - 1, rho))
		} else {
			# A more numerically stable version keeping things on the log-scale
			log_pr = logsub(
				pgeom(a - 1, rho, log.p = TRUE, lower.tail = FALSE),
				pgeom(b, rho, log.p = TRUE, lower.tail = FALSE)
			)
		}
		if (log) { return(log_pr) } else { return(exp(log_pr)) }
	}

	# Quantile function of Geom truncated to (x_min, x_max)
	q_truncated = function(p, x_min = -Inf, x_max = Inf) {
		a = floor(x_min + 1)
		b = ceiling(x_max - 1)
		if (FALSE) {
			# A more straightforward version of the code on the original scale
			p_min = pgeom(a - 1, rho)
			p_max = pgeom(b, rho)
			x = qgeom((p_max - p_min)*p + p_min, rho)
		} else {
			# This version computes on the log-scale and uses upper-tail
			# probabilities to avoid losing numerical precision.
			log_p_min_upper = pgeom(a - 1, rho, log.p = TRUE, lower.tail = FALSE)
			log_p_max_upper = pgeom(b, rho, log.p = TRUE, lower.tail = FALSE)
			log_q_new = log(p) + logsub(log_p_min_upper, log_p_max_upper)
			log_p_new_upper = logsub(log_p_min_upper, log_q_new)
			x = qgeom(log_p_new_upper, rho, log.p = TRUE, lower.tail = FALSE)
		}

		max(ceiling(x_min), min(x, floor(x_max)))
	}

	r_truncated = function(n, x_min = -Inf, x_max = Inf) {
		u = runif(n)
		x = numeric(n)
		for (i in 1:n) {
			x[i] = q_truncated(u[i], x_min, x_max)
		}
		return(x)
	}

	ret = list(pr_interval = pr_interval, q_truncated = q_truncated,
		r_truncated = r_truncated, density = density)
	class(ret) = "base"
	return(ret)
}



==> anc/cmp/step.R <==
# Plot some step functions for CMP
library(dplyr)
library(ggplot2)
library(DirectSampling)

source("cmp-overdisp-weight-function.R")
source("cmp-underdisp-weight-function.R")
source("geom-base-distribution.R")

# ----- Set case to 1 or 2 -----
case = 2

# ----- Construct step functions -----
if (case == 1) {
	# In this setting, the P(A_u) function is relatively well-behaved, so both
	# methods do okay when provided just a few knots.
	N = 13
	lambda = 2
	nu = 0.5
} else if (case == 2) {
	# The P(A_u) function is less well-behaved here, so more knots are helpful.
	# Furthermore, taking the priority_weight to be greater than 0.5 also helps
	# to capture the sudden jumps which occur over tiny intervals.
	N = 20
	lambda = 2
	nu = 0.2
} else {
	error("This case is not specified")
}

if (nu < 1 && FALSE) {
	mu = lambda^(1/nu)
	w = get_cmp_overdisp_weight(mu, nu)
	g = get_geom_base(1 / (1 + mu))
} else {
	w = get_cmp_underdisp_weight(lambda, nu)
	g = get_geom_base(1 / (1 + lambda))
}
step1 = Stepdown$new(w, g, tol = 1e-10, N = N, method = "equal_steps")
step2 = Stepdown$new(w, g, tol = 1e-10, N = N, method = "small_rects",
	midpoint_type = "geometric")
step3 = Stepdown$new(w, g, tol = 1e-10, N = N, method = "small_rects",
	midpoint_type = "arithmetic")

p = function(u, step, take_log = FALSE) {
	n = length(u)
	log_p = step$get_log_p
	out = numeric(n)
	for (i in 1:n) {
		out[i] = log_p(log(u[i]))
	}
	if (take_log) { return(out) } else { return(exp(out)) }
}

# Find a max u-value for plotting
if (case == 1) {
	u_max = 1
} else if (case == 2) {
	done = FALSE
	u_max = 2
	while (!done) {
		u_max = u_max / 2
		log_p_val = p(u_max, step2, take_log = TRUE)
		done = (log_p_val > log(2e-2))
	}
} else {
	stop("case not defined")
}

plot_step = function(step, u_max)
{
	scale_fn = function(x) sprintf("%0.4g", x)
	dat = data.frame(
		x = exp(step$get_log_x_vals()),
		y = exp(step$get_log_h_vals()))

	# Prepare rectangles for plotting. Shrink right endpoint to max u-value of
	# the plot. (There's probably a better way to do this in ggplot)
	rects = step$get_rects() %>%
		mutate(truncated = x2 > u_max) %>%
		mutate(x2_trunc = pmin(x2, u_max))

	ggplot() +
		geom_point(data = dat, aes(x = x, y = y), size = 2) +
		stat_function(fun = p, colour = "red", args = list(step = step)) +
		geom_rect(data = rects,
			aes(xmin = x1, xmax = x2_trunc, ymin = h2, ymax = h1),
			alpha = 0.25, fill = "blue", lwd = 0) +
		geom_segment(aes(x = x1, xend = x2_trunc, y = h1, yend = h1),
			data = rects, linetype = 2) +
		geom_segment(aes(x = x2, xend = x2_trunc, y = h1, yend = h2),
			data = rects, linetype = 2) +
		xlab("u") +
		ylab(bquote(P(A[u]))) +
		theme_bw() +
		theme(panel.grid.major = element_blank(),
			panel.grid.minor = element_blank()) +
		scale_x_continuous(breaks = seq(0, 0.9*u_max, length.out = 3),
			limits = c(0, u_max), labels = scale_fn)
}

# Make plots
g1 = plot_step(step1, u_max)
g2 = plot_step(step2, u_max)
g3 = plot_step(step3, u_max)

printf("Total rect area for step1: %g\n", sum(step1$get_rects()$area))
printf("Total rect area for step2: %g\n", sum(step2$get_rects()$area))
printf("Total rect area for step3: %g\n", sum(step3$get_rects()$area))

ggsave(sprintf("case%d_step1.pdf", case), g1, width = 3, height = 2)
ggsave(sprintf("case%d_step2.pdf", case), g2, width = 3, height = 2)
ggsave(sprintf("case%d_step3.pdf", case), g3, width = 3, height = 2)



==> anc/shared/README.md <==
---
title: >
  Replication Materials for Manuscript "Direct Sampling with a Step Function":
  shared folder
author: Andrew Raim
---

Shared R code used in other folders.

- invgamma.R: distribution functions for Inverse Gamma.
- mvnorm.R: distribution functions for Multivariate Normal.
- plots.R: plotting functions.
- util.R: other utility functions.



==> anc/shared/invgamma.R <==
#' Inverse Gamma Distribution
#' 
#' Density and drawing function for the Inverse Gamma distribution.
#' 
#' @param n Number of draws to generate
#' @param x A vector of n points to evaluate.
#' @param a shape parameter.
#' @param b rate parameter.
#' @param log If \code{TRUE} return the log-density.
#' 
#' @details
#' Here we assume Inverse Gamma distribution with density
#' \deqn{
#' f(x) = \frac{b^a}{\Gamma(a)} x^{-(a+1)} e^{-b/x}.
#' }
#' 
#' @name Inverse Gamma
NULL

#' @name Inverse Gamma
#' @export
rinvgamma = function(n, a, b)
{
	1 / rgamma(n, a, b)
}

#' @name Inverse Gamma
#' @export
dinvgamma = function(x, a, b, log = FALSE)
{
	logf = dgamma(1/x, a, b, log = TRUE) - 2 * log(x)
	if (log) { return(logf) } else { return(exp(logf))}
}


==> anc/shared/mvnorm.R <==
#' Multivariate Normal Distribution
#' 
#' Density and drawing functions for the k-dimensional Multivariate Normal
#' distribution on, parameterized either by the covariance or precision
#' matrix.
#' 
#' @param n Number of draws to generate.
#' @param x An n-by-k matrix whose rows are points to evaluate.
#' @param mu k-dimensional vector representing the mean.
#' @param Sigma k-by-k covariance matrix.
#' @param Omega k-by-k precision matrix.
#' @param log If \code{TRUE}, return the log-density.
#' 
#' @name Multivariate Normal
NULL

#' @name Multivariate Normal
#' @export
rmvnorm = function(n, mu, Sigma)
{
	k = length(mu)
	stopifnot(all(dim(Sigma) == k))
	Z = matrix(rnorm(n*k), k, n)
	A = t(chol(Sigma))
	A %*% Z + mu
}

#' @name Multivariate Normal
#' @export
rmvnorm_prec = function(n, mu, Omega)
{
	k = length(mu)
	stopifnot(all(dim(Omega) == k))
	Z = matrix(rnorm(n*k), k, n)

	# Note that Ainv %*% t(Ainv) is the Cholesky decomposition of the covariance
	# matrix solve(Omega)
	A = chol(Omega)
	Ainv = backsolve(A, diag(1,k,k))
	Ainv %*% Z + mu
}

#' @name Multivariate Normal
#' @export
dmvnorm = function(x, mu, Sigma, log = FALSE)
{
	n = nrow(x)
	k = length(mu)
	stopifnot(all(dim(Sigma) == k))
	stopifnot(ncol(x) == k)

	# Use QR decomposition to efficiently compute determinant and inverse
	xc = x - t(mu) %x% matrix(1,n,1)
	qr_out = qr(Sigma)
	Omega_xc = qr.solve(qr_out, t(xc))
	logdetA = sum(log(abs(diag(qr.R(qr_out)))))
	logf = -k/2*log(2*pi) - logdetA / 2 - rowSums(xc * t(Omega_xc)) / 2

	if (log) { return(logf) } else { return(exp(logf))}
}

#' @name Multivariate Normal
#' @export
dmvnorm_prec = function(x, mu, Omega, log = FALSE)
{
	n = nrow(x)
	k = length(mu)
	stopifnot(all(dim(Omega) == k))
	stopifnot(ncol(x) == k)

	xc = x - t(mu) %x% matrix(1,n,1)
	Omega_xc = Omega %*% t(xc)
	logdetA = -as.numeric(determinant(Omega)$modulus)
	logf = -k/2*log(2*pi) - logdetA / 2 - rowSums(xc * t(Omega_xc)) / 2

	if (log) { return(logf) } else { return(exp(logf))}
}



==> anc/shared/plots.R <==
library(ggplot2)

my_traceplot = function(draws, name = "")
{
	R = length(draws)
	dat_plot = data.frame(x = 1:R, y = draws)
	ggplot(dat_plot, aes(x = x, y = y)) +
		geom_line() +
		xlab("Saved Draws") +
		ylab(name) +
		theme_bw()
}

# Plot the posterior distribution of two parameters (theta1, theta2) to see if
# their relationship has been recovered jointly. Caller can override the axis
# names and provide problem-specific parameter names.
my_contour_plot = function(theta1, theta2, theta1_true, theta2_true)
{
	dat_plot = data.frame(
		theta1 = theta1,
		theta2 = theta2
	)
	ggplot(dat_plot, aes(theta1 = theta1, theta2 = theta2)) +
		geom_density_2d_filled() +
		scale_fill_grey(start = 1.0, end = 0.0) +
		geom_density_2d(size = 0.25, colour = "black") +
		geom_vline(xintercept = theta1_true, linetype = 2) +
		geom_hline(yintercept = theta2_true, linetype = 2) +
		xlab(bquote(theta_1)) +
		ylab(bquote(theta_2)) +
		theme_bw() +
		theme(legend.position = "none",
			panel.grid.major = element_blank(),
			panel.grid.minor = element_blank())
}

# Draw a sample and make a plot using given weight function w and base
# distribution g.
ds_plot_discrete = function(n, w, g, tol = 1e-8, N = 100)
{
	x = direct_sampler(n, w, g, tol, N)

	# Tabulate draws from the sampler
	p_seq = table(x) / n
	x_seq = as.integer(names(p_seq))

	# Using draws from the sampler, evaluate the target density
	# with an approximate normalizing constant
	f_seq = w$eval(x_seq, log = TRUE) + g$density(x_seq, log = TRUE)

	# Compare draws with density
	dat_draws = data.frame(x = x_seq, p = as.numeric(p_seq))
	dat_fn = data.frame(x = x_seq, p = exp(f_seq) / sum(exp(f_seq)))
	ggplot() +
		geom_point(data = dat_draws, aes(x = x, y = p, pch = "1")) +
		geom_line(data = dat_fn, aes(x = x, y = p)) +
		geom_point(data = dat_fn, aes(x = x, y = p, pch = "3")) +
		xlab("x") +
		ylab("Probability") +
		theme_bw() +
		scale_shape_manual(name = "Points", values = c(1, 3), breaks = c("1", "3"),
			labels = c("Empirical","Density")) +
		theme(legend.position = 'none',
			plot.title = element_text(size = rel(1)))
}



==> anc/shared/util.R <==
# Mimic printf function in C
printf = function(msg, ...)
{
	cat(sprintf(msg, ...))
}

# Mimic fprintf function in C
fprintf = function(file, msg, ...) {
	cat(sprintf(msg, ...), file = file)
}

# printf with timestamp
logger = function(msg, ...)
{
	sys.time = as.character(Sys.time())
	cat(sys.time, "-", sprintf(msg, ...))
}

# Print a vector x as a string "c(x1, ..., xn)"
print_vector = function(x) {
	sprintf("c(%s)", paste(x, collapse = ","))
}

mat2vech = function(X) {
	stopifnot(is.matrix(X))
	stopifnot(nrow(X) == ncol(X))
	X[lower.tri(X, diag = TRUE)]
}

vech2mat = function(x) {
	r = length(x)
	d =  -1/2 + sqrt(1 + 8*r)/2
	X = matrix(0, d, d)
	X[lower.tri(X, diag = TRUE)] = x
	X[upper.tri(X, diag = TRUE)] = x
	return(X)
}

# This is from the LearnBayes package
rtruncated = function (n, lo, hi, pf, qf, ...) {
	qf(pf(lo, ...) + runif(n) * (pf(hi, ...) - pf(lo, ...)), ...)
}

# Print a matrix with latex separators
print_matrix_latex = function(x, fmt = "%f")
{
	m = nrow(x)
	n = ncol(x)

	if (!is.null(colnames(x))) {
		cat(paste(colnames(x), collapse = " & "), "\\\\ \n")
	}

	for (i in 1:m) {
		if (!is.null(rownames(x))) {
			cat(rownames(x)[i], "& ")
		}
		cat(paste(sprintf(fmt, x[i,]), collapse = " & "), "\\\\ \n")
	}
}

# Simplified versions of functions from the invgamma package
pinvgamma = function(x, a, b) { pgamma(1/x, a, b, lower.tail = FALSE) }
qinvgamma = function(p, a, b) { 1 / qgamma(1-p, a, b) }

# The following function helps us to use the property:
#  log(x + y) = log(x) + log(1 + y/x)
#             = log(x) + log1p(exp(log(y) - log(x))),
#  with log(x) and log(y) given as inputs, i.e. on the log-scale. When x and y
#  are of very different magnitudes, this is more stable when x is taken to be
#  the larger of the inputs. The most extreme case is when one of the inputs
#  might be -inf; in this case that input should be the second one.
#
#  https://en.wikipedia.org/wiki/List_of_logarithmic_identities#Summation
logadd = function(logx, logy) {
	if (logx < 0 && logy < 0 && is.infinite(logx) && is.infinite(logy)) {
		# Is it possible to handle this case more naturally?
		return(-Inf)
	}
	logx + log1p(exp(logy - logx))
}

# Same as logadd, but for subtraction
#  log(x - y) = log(x) + log(1 - y/x)
#             = log(x) + log1p(-exp(log(y) - log(x)))
logsub = function(logx, logy) {
	if (logx < 0 && logy < 0 && is.infinite(logx) && is.infinite(logy)) {
		# Is it possible to handle this case more naturally?
		return(-Inf)
	}
	logx + log1p(-exp(logy - logx))
}



==> anc/tdist/README.md <==
---
title: >
  Replication Materials for Manuscript "Direct Sampling with a Step Function":
  tdist folder
author: Andrew Raim
---

Code to reproduce regression example with t-distributed errors and inference
on degrees of freedom.

- uniform-base-distribution.R: Uniform base distribution for R version of nu
  step.
- df-weight-function.R: weight function for R version of nu step.
- ar-geweke.R: an implementation of the rejection sampler from Geweke (1994)
  for the present model.
- samplers.cpp: a C++ implementation of the direct sampling step for nu.
- sim.R: a small simulation comparing draws from the Geweke-type rejection
  sampler and the direct sampler.
- gibbs.R: Gibbs sampler to fit regression model including nu. Can be configured
  to use direct sampler with pure R or C++, or the Geweke-type step.
- rmbf.R: assemble data example and run the Gibbs sampler.
- rmbf.csv: A CSV with the generated dataset.



==> anc/tdist/ar-geweke.R <==
r_trunc_exp = function(n, rate, a, b)
{
	s = pexp(a, rate)
	t = pexp(b, rate)
	u = runif(n)
	qexp((t-s)*u + s, rate)
}

# Produce draws from the conditional of nu using Geweke's accept-rejection
# implementation. Note that n here is the sample size in the model.
ar_geweke = function(num_draws, n, A, nu_min, nu_max, max_rejections)
{
	f = function(nu) {
		n/2 * (log(nu/2) + 1 - digamma(nu/2)) + 1/nu - A
	}
	uniroot_out = uniroot(f, lower = nu_min, upper = nu_max)
	nu_star = uniroot_out$root
	stopifnot(nu_min <= nu_star && nu_star <= nu_max)
	log_ratio_denom = n*nu_star/2*log(nu_star/2) - n*lgamma(nu_star/2) - A*nu_star + 1

	nu = numeric(num_draws)
	rejections = numeric(num_draws)

	for (i in 1:num_draws) {
		accept = FALSE
		rejections[i] = 0

		while (!accept && rejections[i] < max_rejections) {
			nu_cand = r_trunc_exp(n = 1, rate = 1 / nu_star, a = nu_min, b = nu_max)
			u = runif(1)

			log_ratio_num = n*nu_cand/2*log(nu_cand/2) - n*lgamma(nu_cand/2) -
				A*nu_cand + nu_cand/nu_star
			log_ratio = log_ratio_num - log_ratio_denom

			if (log(u) < log_ratio) {
				accept = TRUE
			} else {
				rejections[i] = rejections[i] + 1
			}
		}

		if (rejections[i] == max_rejections) {
			msg = sprintf("ar_geweke failed to accept %d candidates", max_rejections)
			stop(msg)
		}

		nu[i] = nu_cand
	}

	list(nu = nu, rejections = rejections, log_M = log_ratio_denom)
}



==> anc/tdist/df-weight-function.R <==
get_df_weight = function(n, A, nu_min, nu_max)
{
	# Evaluate the function
	eval = function(x, log = FALSE) {
		m = length(x)
		out = rep(-Inf, m)
		idx = which(x >= nu_min & x <= nu_max)
		out[idx] = n*x[idx]/2*log(x[idx]/2) - n*lgamma(x[idx]/2) - A*x[idx]
		if (log) { return(out) } else { return(exp(out)) }
	}

	# Gradient of log w(x)
	# The extra factor of 1/2 comes from me first working with w as a function of x/2
	grad = function(x) {
		m = length(x)
		out = rep(0, m)
		idx = which(x >= nu_min & x <= nu_max)
		out[idx] = n/2*log(x/2) - n/2*digamma(x/2) + n/2 - A
		return(out)
	}

	grad_nu_min = grad(nu_min)
	grad_nu_max = grad(nu_max)

	if (n/2 - A < 0) {
		# The condition n/2 - A < 0 means the log w(x) is unimodal and the
		# mode is somewhere in (0, Inf).
		if (grad_nu_min > 0 && grad_nu_max < 0) {
			# In this case, the function reaches its mode within [nu_min, nu_max].
			uniroot_out = uniroot(grad, interval = c(nu_min, nu_max))
			x_min = nu_min
			x_max = uniroot_out$root
			log_min = eval(x_min, log = TRUE)
			log_max = eval(x_max, log = TRUE)
			shape = "mode"
		} else if (grad_nu_min > 0 && grad_nu_max > 0) {
			# In this case, the function is increasing on [nu_min, nu_max].
			x_min = nu_min
			x_max = nu_max
			log_min = eval(x_min, log = TRUE)
			log_max = eval(x_max, log = TRUE)
			shape = "increasing"
		} else if (grad_nu_min < 0 && grad_nu_max < 0) {
			# In this case, the function is decreasing on [nu_min, nu_max].
			x_max = nu_min
			x_min = nu_max
			log_min = eval(x_min, log = TRUE)
			log_max = eval(x_max, log = TRUE)
			shape = "decreasing"
		}
	} else {
		# In this case, log w(x) is strictly increasing on (0, Inf).
		x_min = nu_min
		x_max = nu_max
		log_min = eval(x_min, log = TRUE)
		log_max = eval(x_max, log = TRUE)
		shape = "increasing"
	}

	# Return the roots of the equation w(x) = a, which is equivalent to
	# log w(x) = log(a). Roots are returned in increasing order.
	roots = function(log_a) {
		if (log_a < log_min || is.infinite(log_a)) {
			return(c(nu_min, nu_max))
		}

		# Given log_a is larger than log_max, so return a nonsensical (empty)
		# interval.
		if (log_a > log_max) {
			return(c(nu_max, nu_min))
		}

		f = function(x) { eval(x, log = TRUE) - log_a }

		if (shape == "mode") {
			# Here there will be two roots which aren't necessarily nu_min or nu_max
			if (eval(nu_min, log = TRUE) < log_a) {
				uniroot1_out = uniroot(f, interval = c(nu_min, x_max))
				x1 = uniroot1_out$root
			} else {
				x1 = nu_min
			}

			if (eval(nu_max, log = TRUE) < log_a) {
				uniroot2_out = uniroot(f, interval = c(x_max, nu_max))
				x2 = uniroot2_out$root
			} else {
				x2 = nu_max
			}
		} else if (shape == "increasing") {
			uniroot0_out = uniroot(f, interval = c(nu_min, nu_max))
			x1 = uniroot0_out$root
			x2 = nu_max
		} else if (shape == "decreasing") {
			uniroot0_out = uniroot(f, interval = c(nu_min, nu_max))
			x1 = nu_min
			x2 = uniroot0_out$root
			browser()
		} else {
			stop("Unrecognized value of shape")
		}

		return(c(x1, x2))
	}

	ret = list(log_c = log_max, roots = roots, eval = eval)
	class(ret) = "weight"
	return(ret)
}



==> anc/tdist/gibbs.R <==
source("../shared/util.R")
source("../shared/invgamma.R")
source("../shared/mvnorm.R")
source("ar-geweke.R")
source("df-weight-function.R")
source("uniform-base-distribution.R")
Rcpp::sourceCpp("samplers.cpp")

get_direct_control = function(N = 100, tol = 1e-10, fill_method = "small_rects",
	max_rejections = 0, priority_weight = 0.5)
{
	ret = list(N_direct = N, fill_method = fill_method, tol = tol,
		max_rejections = max_rejections, priority_weight = priority_weight)
	class(ret) = "direct_control"
	return(ret)
}

get_gibbs_control = function(save_s = FALSE, R = 1000, burn = 0, thin = 1,
	report_period = R+1, direct = get_direct_control(),
	nu_sampling_method = NULL)
{
	nu_sampling_methods = c("ds_r", "ds_cpp", "ar_geweke")
	if (!(nu_sampling_method %in% nu_sampling_methods)) {
		msg = sprintf("Supported values of nu_sampling_method are: %s", paste(nu_sampling_methods, collapse = ", "))
		stop(msg)
	}

	ret = list(save_s = save_s, R = R, burn = burn, thin = thin,
		report_period = report_period, direct = direct,
		nu_sampling_method = nu_sampling_method)
	class(ret) = "gibbs_control"
	return(ret)
}

get_prior = function(nu_min, nu_max, a_sigma, b_sigma, sig2beta)
{
	stopifnot(nu_min > 0)
	stopifnot(nu_max > nu_min)
	ret = list(nu_min = nu_min, nu_max = nu_max, a_sigma = a_sigma,
		b_sigma = b_sigma, sig2beta = sig2beta)
	class(ret) = "gibbs_prior"
	return(ret)
}

get_fixed = function(beta = FALSE, sigma2 = FALSE, nu = FALSE, s = FALSE)
{
	ret = list(beta = beta, sigma2 = sigma2, nu = nu, s = s)
	class(ret) = "gibbs_fixed"
	return(ret)
}

get_init = function(n = n, d = d, beta = NULL, sigma2 = NULL, nu = NULL, s = NULL)
{
	if (is.null(beta)) {
		beta = numeric(d)
	} 
	stopifnot(length(beta) == d)

	if (is.null(sigma2)) {
		sigma2 = 1
	}
	stopifnot(length(sigma2) == 1)

	if (is.null(nu)) {
		nu = 1
	}
	stopifnot(length(nu) == 1)

	if (is.null(s)) {
		s = numeric(n)
	}
	stopifnot(length(s) == n)

	ret = list(beta = beta, sigma2 = sigma2, nu = nu, s = s)
	class(ret) = "gibbs_init"
	return(ret)
}

gibbs_sampler = function(y, X, init, prior, control, fixed = get_fixed())
{
	n = length(y)
	d = ncol(X)
	stopifnot(n == nrow(X))
	
	stopifnot(class(control) == "gibbs_control")
	R = control$R
	burn = control$burn
	thin = control$thin
	report_period = control$report_period
	direct_options = control$direct
	stopifnot(class(direct_options) == "direct_control")

	rep_keep = 0
	R_keep = ceiling((R - burn) / thin)

	# Set up histories
	beta_hist = matrix(NA, R_keep, d)
	sigma2_hist = numeric(R_keep)
	nu_hist = numeric(R_keep)
	nu_rejections_hist = numeric(R_keep)

	s_hist = NULL
	if (control$save_s) {
		s_hist = matrix(NA, R_keep, n)
	}

	# Set up initial values. xi1 is drawn first, so initial values for them
	# don't matter unless they are treated as fixed.
	stopifnot(class(init) == "gibbs_init")
	beta = init$beta
	sigma2 = init$sigma2
	nu = init$nu
	nu_rejections = 0
	s = rep(NA, n)

	mu = as.numeric(X %*% beta)

	# Set up prior
	stopifnot(class(prior) == "gibbs_prior")
	stopifnot(!is.null(prior$nu_min))
	stopifnot(!is.null(prior$nu_max))
	stopifnot(!is.null(prior$a_sigma))
	stopifnot(!is.null(prior$b_sigma))
	stopifnot(!is.null(prior$sig2beta))

	# Set up fixed parameters
	if (is.null(fixed)) { fixed = get_fixed() }
	stopifnot(class(fixed) == "gibbs_fixed")

	# Set up timers
	elapsed = list(beta = 0, sigma2 = 0, nu = 0, s = 0)

	for (rep in 1:R) {
		if (rep %% report_period == 0) { logger("Starting rep %d\n", rep) }

		# Draw [ s | rest ]
		st = Sys.time()
		if (!fixed$s) {
			a_star = (nu + 1) / 2
			b_star = (y - mu)^2 / 2 + nu * sigma2 / 2
			s = 1 / rgamma(n, a_star, b_star)
		}
		elapsed$s = elapsed$s + as.numeric(Sys.time() - st, units = "secs")

		# Draw [ beta | rest ]
		st = Sys.time()
		if (!fixed$beta) {
			Omega = crossprod(X, 1/s * X) + diag(x = 1/prior$sig2beta, nrow = d)
			mean = as.numeric( solve(Omega, crossprod(X, y/s)) )
			beta = rmvnorm_prec(1, mean, Omega)
			mu = as.numeric(X %*% beta)
		}
		elapsed$beta = elapsed$beta + as.numeric(Sys.time() - st, units = "secs")

		# Draw [ sigma2 | rest ]
		st = Sys.time()
		if (!fixed$sigma2) {
			a_star = prior$a_sigma + n * nu / 2
			b_star = prior$b_sigma + nu / 2 * sum(1/s)
			sigma2 = rgamma(1, a_star, b_star)
		}
		elapsed$sigma2 = elapsed$sigma2 + as.numeric(Sys.time() - st, units = "secs")

		# Draw [ nu | rest ]
		st = Sys.time()
		if (!fixed$nu) {
			A = 1/2 * sum(log(s / sigma2)) + 1/2 * sum(sigma2 / s)
			if (control$nu_sampling_method == "ds_r") {
				# R version of the sampler
				tryCatch({
					w = get_df_weight(n, A, nu_min, nu_max)
					g = get_unif_base(nu_min, nu_max)
					ds_out = direct_sampler_ar(1, w, g,
						tol = direct_options$tol,
						N = direct_options$N,
						fill_method = direct_options$fill_method,
						max_rejections = direct_options$max_rejections,
						verbose = TRUE)
					nu = ds_out$x
					nu_rejections = ds_out$rejections
				}, error = function(e) {
					print(e)
					browser()
				})
			} else if (control$nu_sampling_method == "ds_cpp") {
				tryCatch({
					# C++ version of the sampler
					ds_out = direct_sampler_tdist_unif(n = 1, m = n, A = A,
						nu_min = prior$nu_min, nu_max = prior$nu_max,
						tol = direct_options$tol, N = direct_options$N,
						fill_method = direct_options$fill_method,
						max_rejections = direct_options$max_rejections,
						priority_weight = direct_options$priority_weight)
					nu = ds_out$x
					nu_rejections = ds_out$rejections
				}, error = function(e) {
					print(e)
					browser()
				})
			} else if (control$nu_sampling_method == "ar_geweke") {
				tryCatch({
					# Accept-reject sampler from Geweke (1994)
					geweke_out = ar_geweke(1, n, A,
						nu_min = prior$nu_min, nu_max = prior$nu_max,
						max_rejections = direct_options$max_rejections)
					nu = geweke_out$nu
					nu_rejections = geweke_out$rejections
				}, error = function(e) {
					print(e)
					browser()
				})
			} else {
				stop("Unknown value of nu_sampling_method")
			}
		}
		elapsed$nu = elapsed$nu + as.numeric(Sys.time() - st, units = "secs")

		if (rep > burn && rep %% thin == 0) {
			rep_keep = rep_keep + 1
			beta_hist[rep_keep,] = beta
			sigma2_hist[rep_keep] = sigma2
			nu_hist[rep_keep] = nu
			nu_rejections_hist[rep_keep] = nu_rejections
			if (control$save_s) {
				s_hist[rep_keep,] = s
			}
		}
	}

	ret = list(beta_hist = beta_hist, sigma2_hist = sigma2_hist, nu_hist = nu_hist,
		s_hist = s_hist, R_keep = R_keep, elapsed = elapsed, R = R, burn = burn,
		thin = thin, nu_rejections_hist = nu_rejections_hist)
	class(ret) = "gibbs_fit"
	return(ret)
}

summary.gibbs_fit = function(object, ...)
{
	pr = c(0.025, 0.5, 0.975)

	df_beta = as.data.frame(cbind(
		apply(object$beta_hist, 2, mean),
		apply(object$beta_hist, 2, sd),
		t(apply(object$beta_hist, 2, quantile, probs = pr))
	))
	d = nrow(df_beta)

	df_sigma2 = as.data.frame(cbind(
		mean(object$sigma2_hist),
		sd(object$sigma2_hist),
		t(quantile(object$sigma2_hist, probs = pr))
	))

	df_nu = as.data.frame(cbind(
		mean(object$nu_hist),
		sd(object$nu_hist),
		t(quantile(object$nu_hist, probs = pr))
	))

	df = rbind(df_beta, df_sigma2, df_nu)
	rownames(df) = c(sprintf("beta%d", 1:d), "sigma2", "nu")
	colnames(df) = c("mean", "sd", "2.5%", "50%", "97.5%")
	return(df)
}

print.gibbs_fit = function(x, ...)
{
	cat("Summary of fit\n")
	print(summary(x))

	cat("----\n")
	printf("Total iterations R: %d   burn: %d   thin: %d   Saved draws: %d\n",
		x$R, x$burn, x$thin, x$R_keep)
	
	printf("Rejections in nu step: %d  Total proposals: %d  Rejection rate: %g%%\n",
		sum(x$nu_rejections_hist),
		sum(x$nu_rejections_hist) + x$R,
		100 * sum(x$nu_rejections_hist) / (sum(x$nu_rejections_hist) + x$R))

	cat("----\n")
	printf("Elapsed time (Seconds):\n")
	x$elapsed$total = sum(unlist(x$elapsed))
	tab = round(as.data.frame(x$elapsed), 4)
	rownames(tab) = ""
	print(tab)
}


==> anc/tdist/rmbf.R <==
library(DirectSampling)
library(ggplot2)
library(splines)

source("../shared/plots.R")
source("ar-geweke.R")
source("df-weight-function.R")
source("uniform-base-distribution.R")
source("gibbs.R")

set.seed(123)

# The true mean function
f_mean = function(x, phi) { x * (1 - phi[1] * exp(-phi[2] / x)) }

# Data-generating parameters
phi_true = c(0.746, 274.7)
nu_true = 2
sigma2_true = 1.25^2

if (FALSE) {
	# Generate the data
	n = 200
	x = runif(n, 0, 10)
	mu_true = f_mean(x, phi_true)
	s_true = 1 / rgamma(n, nu_true / 2, nu_true * sigma2_true / 2)
	y = rnorm(n, mu_true, sqrt(s_true))
	rmbf = data.frame(x = x, y = y)
	write.csv(rmbf, "rmbf.csv", row.names = FALSE)
} else {
	# Load data which has already been generated
	rmbf = read.csv("rmbf.csv")
	x = rmbf$x
	y = rmbf$y
	n = length(y)
}

plot(x, y)

# Design matrix from basis function
X = model.matrix(~ bs(x))

prior = get_prior(nu_min = 0.01, nu_max = 200, a_sigma = 1, b_sigma = 1, sig2beta = 100)
direct_control = get_direct_control(N = 30, tol = 1e-10,
	fill_method = "small_rects", max_rejections = 1000)
control = get_gibbs_control(save_s = FALSE, R = 10000, burn = 5000, thin = 1,
	report_period = 1000, direct = direct_control,
	nu_sampling_method = "ds_cpp")

init = get_init(n = n, d = ncol(X))
gibbs_out = gibbs_sampler(y, X, init, prior, control, fixed = get_fixed())
print(gibbs_out)

# Traceplots
# my_traceplot(gibbs_out$s_hist[,1], "s[1]")
my_traceplot(gibbs_out$beta_hist[,1], "beta[1]")
my_traceplot(gibbs_out$beta_hist[,2], "beta[2]")
my_traceplot(gibbs_out$sigma2_hist, "sigma2")
my_traceplot(gibbs_out$nu_hist, "nu")

# Compute predictions and intervals for the mean
R_keep = gibbs_out$R_keep
n_new = 50
x_new = seq(0, 10, length.out = n_new)
X_new = model.matrix(~ bs(x_new))
Xbeta_new_mcmc = matrix(NA, R_keep, n_new)
y_new_mcmc = matrix(NA, R_keep, n_new)
for (r in 1:R_keep) {
	beta = gibbs_out$beta_hist[r,]
	sigma2 = gibbs_out$sigma2_hist[r]
	nu = gibbs_out$nu_hist[r]
	Xbeta_new = X_new %*% beta

	s_new = 1 / rgamma(n_new, nu / 2, nu * sigma2 / 2)
	y_new = rnorm(n_new, Xbeta_new, sqrt(s_new))

	Xbeta_new_mcmc[r,] = Xbeta_new
	y_new_mcmc[r,] = y_new
}

# Plot predictions versus x
dat_plot = data.frame(
	x = x_new,
	mean = f_mean(x_new, phi_true),
	ci_lo = apply(Xbeta_new_mcmc, 2, quantile, prob = 0.025),
	ci_hi = apply(Xbeta_new_mcmc, 2, quantile, prob = 0.975),
	pi_lo = apply(y_new_mcmc, 2, quantile, prob = 0.025),
	pi_hi = apply(y_new_mcmc, 2, quantile, prob = 0.975)
)
g = ggplot(data = dat_plot) +
	geom_line(aes(x = x, y = mean), col = "red", size = 0.8) +
	geom_line(aes(x = x, y = ci_lo), lty = 2, col = "blue", size = 0.8) +
	geom_line(aes(x = x, y = ci_hi), lty = 2, col = "blue", size = 0.8) +
	geom_line(aes(x = x, y = pi_lo), lty = 3, col = "blue", size = 0.8) +
	geom_line(aes(x = x, y = pi_hi), lty = 3, col = "blue", size = 0.8) +
	xlab("x") +
	ylab("y") +
	geom_point(data = rmbf, aes(x, y), alpha = 0.5) +
	theme_bw()
ggsave("fit.pdf", g, width = 4, height = 4)

# Rerun sampler with Geweke step
control$nu_sampling_method = "ar_geweke"
gibbs_geweke_out = gibbs_sampler(y, X, init, prior, control, fixed = get_fixed())
print(gibbs_geweke_out)

# Compare nu distn from the two samplers - they should be very similar
g = ggplot() +
	geom_density(data = data.frame(nu = gibbs_out$nu_hist), aes(x = nu)) +
	geom_density(data = data.frame(nu = gibbs_geweke_out$nu_hist), aes(x = nu), lty = 2) +
	theme_bw()



==> anc/tdist/rmbf.csv <==
"x","y"
2.87577520124614,1.82734217401086
7.88305135443807,9.38447554043868
4.089769218117,3.75346216388236
8.83017404004931,10.3450660792785
9.40467284293845,8.69132011914967
0.455564993899316,-1.00832096254775
5.28105488047004,6.83948784458761
8.92419044394046,10.4886551192347
5.51435014465824,10.653016529874
4.56614735303447,4.65188456355331
9.56833345349878,12.0172398719097
4.53334156190977,7.0873830374031
6.77570635452867,6.36547034173729
5.72633401956409,3.55026975720844
1.02924682665616,0.255655263524636
8.99824970401824,8.77304022830983
2.4608773435466,2.62806562982922
0.420595335308462,2.75596820600741
3.27920719282702,2.81439494759283
9.54503649147227,10.0088252745923
8.89539316063747,8.72215092378551
6.928034061566,6.95338093508959
6.40506813768297,7.61662667353552
9.94269776623696,12.1679984506063
6.55705799115822,7.22753726270381
7.08530468167737,7.78922132637726
5.44066024711356,6.18981070841878
5.9414202044718,6.68861589323377
2.8915973729454,1.99813192324537
1.47113647311926,5.45211155539551
9.63024232536554,9.25610252925483
9.02299045119435,8.94938677990378
6.90705278422683,7.99045324205335
7.95467417687178,10.3224567087961
0.246136845089495,-1.8584830609576
4.77795971091837,3.13131224691183
7.58459537522867,4.32554396796227
2.16407935833558,2.81292855978836
3.18181007634848,3.34886102646926
2.31625785352662,2.80878229070238
1.42800022382289,2.41711923010279
4.14546335814521,3.30161488131326
4.13724326295778,2.06502272487512
3.68845450924709,7.58343909734796
1.52444747742265,2.05445892698794
1.3880606344901,-4.21907667267534
2.33034099452198,2.2573539387502
4.65962450252846,-0.521703608777613
2.65972640365362,-0.137471448270997
8.57827715342864,8.97091305139228
0.458311666734517,0.0960502594052071
4.42200074205175,4.1933405980303
7.98924845643342,8.54728063568089
1.2189925997518,2.09302030203375
5.60947983758524,5.95238218134208
2.0653138961643,1.35456685248459
1.27531650243327,-0.732503883302606
7.53307864302769,7.37788273664516
8.95045359153301,9.31087000786557
3.74462775886059,2.80966008873735
6.65115194628015,6.10127145964328
0.948406609240919,1.65725020692092
3.83969637798145,3.70534865820775
2.7438364457339,2.11815839446659
8.14640038879588,7.54603329348717
4.48516341391951,5.48375728507255
8.10064353048801,8.93007177119347
8.12389509519562,9.29202969099513
7.94342321110889,8.33060213098833
4.39831687603146,4.80759823642441
7.54475158639252,6.65799107797234
6.29221131559461,6.65933564530913
7.10182401351631,6.35743632975878
0.00624773325398564,-2.56406800100689
4.75316574098542,5.13398834235341
2.20118885161355,13.2022556392817
3.79816537722945,4.74183775005416
6.12771003274247,8.90065382561511
3.51797909243032,4.39037896328931
1.11135424347594,-1.07143339622201
2.43619472719729,2.19322283800394
6.6805558744818,4.07928696518798
4.17646779678762,3.29138977889701
7.88195834029466,10.072209091993
1.02864644257352,-2.5356785179522
4.34892741497606,5.27558452691997
9.84956979984418,10.8747358820427
8.93051114398986,6.5797425092989
8.86469060787931,11.3916195217281
1.75052650272846,4.38440526248413
1.30695691565052,0.57519426350098
6.53101925039664,16.2264337299291
3.43516472261399,1.85196781020731
6.56758127966896,8.69461558985382
3.20373242488131,3.93649617223229
1.87691119266674,10.2835582836877
7.82294301316142,6.61226827531327
0.935949867125601,0.839208747494114
4.6677904156968,3.52192059704916
5.11505459900945,4.73586641055508
5.9998895926401,5.31881987358188
3.32823540316895,1.37674297135923
4.88613033667207,5.8761656606685
9.54473827499896,8.54306588895105
4.829023971688,5.82977513784479
8.90350222121924,7.90224560406508
9.14438186911866,9.34163833330177
6.08734982321039,6.73588891628199
4.10689776530489,4.72701462989063
1.47094690939412,0.54544624875179
9.35299803270027,9.43662302335981
3.01228899974376,4.15745652420097
0.607205715496093,-2.56033020038123
9.47726940037683,6.16539782819003
7.20596273429692,7.74399655825445
1.42294295597821,0.81940039240464
5.49284656066447,7.87316294886205
9.5409123855643,10.274778724452
5.85483353119344,5.93325399436641
4.04510281747207,2.60379338951786
6.4789347932674,6.5028271783053
3.19820617092773,2.55043589015729
3.07720010867342,2.86311529804102
2.19767631264403,0.071504820219273
3.69488865835592,4.19993153795534
9.84219203470275,8.82737868303912
1.54202300822362,0.866124647056095
0.910439998842776,1.49792829741373
1.41906907781959,0.680640243516525
6.90007101511583,7.44714624620528
6.19256483390927,1.48382264339895
8.91394117148593,1.45938373410553
6.72999092610553,9.94375666389515
7.37077737925574,9.29265617477896
5.21135725779459,4.64062197315776
6.5983844967559,7.11224238950947
8.21805460145697,5.01659728392154
7.86281551700085,7.61989518155223
9.79821917368099,2.23736007596603
4.39431536244228,5.66407201233172
3.1170220207423,5.93226405761911
4.09474952612072,5.11477309259474
0.104671118315309,0.0824780864614446
1.8384952400811,1.80493852212612
8.42729318886995,7.560236645174
2.31161782052368,3.17827109032475
2.39099955651909,1.98954921352493
0.766911653336138,-0.061663507514081
2.45723678031936,1.11126092091272
7.3213520552963,6.83517708749575
8.47453165100887,3.88802688967666
4.97527267085388,4.63991337551665
3.87909029843286,1.11026014411493
2.46448994148523,4.87792960389056
1.11096461303532,1.08905106945866
3.89994435245171,5.84564856622969
5.71935313986614,3.24725348218362
2.16892762808129,1.4055974296324
4.4476800202392,3.44255975050763
2.1799066872336,-5.14418308415072
5.02299563260749,7.80719843709351
3.53904571849853,2.80164693997266
6.4998515881598,8.75880099627712
3.74713956611231,4.86655885384091
3.55445380788296,3.71396328624019
5.33687945455313,4.16703330307269
7.40334360394627,7.94973663905539
2.21102937823161,2.39750466472809
4.1274611861445,2.98516778898127
2.65686686849222,0.741199035358706
6.29973053466529,10.2601638173418
1.83828490786254,-0.179500403258913
8.6364411143586,5.58657524684513
7.46568004135042,8.42636239546656
6.68284649727866,7.12062561482934
6.18017873261124,3.02096045367291
3.72238060226664,-2.50931572822722
5.29835685854778,5.08434405469801
8.74682342866436,9.39478322094017
5.81750099780038,6.83080367740294
8.39767764788121,7.0610245372328
3.12448164913803,2.11577568179388
7.0829032221809,7.6076142713949
2.65017806086689,2.84310538167565
5.94343194039539,6.67247979067689
4.81289800489321,4.31804004413447
2.6503273146227,4.0592049056061
5.64590434776619,4.50411775275257
9.13188223028556,2.05510271426273
9.01874389499426,10.1077683251872
2.74166621500626,4.34821068478417
3.21482756407931,1.41088294622617
9.85640884377062,10.2415716776385
6.19993310188875,6.9548032198468
9.37314089154825,7.54374821572609
4.66532702324912,5.62411143796759
4.06832593260333,3.34935491000947
6.59230324206874,8.36040937645652
1.52346616843715,2.01927602991445
5.72867058217525,6.39197402201015


==> anc/tdist/samplers.cpp <==
#include "../Rcpp/direct_sampler.h"
#include "../Rcpp/direct_sampler_ar.h"
#include "../Rcpp/UniformBaseDistribution.h"
#include "../Rcpp/TDistDFWeightFunction.h"

// [[Rcpp::export]]
Rcpp::List direct_sampler_tdist_unif(unsigned int n, 
	unsigned int m, double A, double nu_min, double nu_max, double tol,
	unsigned int N, const std::string& fill_method, unsigned int max_rejections,
	double priority_weight)
{
	TDistDFWeightFunction w(m, A, nu_min, nu_max, 1e-10);
	UniformBaseDistribution g(nu_min, nu_max);
	if (max_rejections > 0) {
		return direct_sampler_ar(n, w, g, tol, N, max_rejections, fill_method,
			priority_weight);
	} else {
		const Rcpp::NumericVector& x = direct_sampler(n, w, g, tol, N,
			fill_method, priority_weight);
		return Rcpp::List::create(
			Rcpp::Named("x") = x
		);
	}
}



==> anc/tdist/sim.R <==
# Compare the two sampling steps for nu
library(DirectSampling)
library(ggplot2)

source("ar-geweke.R")
source("df-weight-function.R")
source("uniform-base-distribution.R")
sourceCpp("samplers.cpp")

set.seed(1234)

n = 200
num_draws = 100000
A_levels = c(101, 120, 200, 400)
N_levels = c(5, 20, 50, 100)
nu_min = 0.01
nu_max = 200
max_rejections = 1e6

res_arr = array(data = NA, dim = c(length(A_levels), length(N_levels)+1, num_draws))
rej_arr = matrix(NA, length(A_levels), length(N_levels)+1)
time_arr = matrix(NA, length(A_levels), length(N_levels)+1)

for (idx_A in seq_along(A_levels)) {
	A = A_levels[idx_A]

	for (idx_N in seq_along(N_levels)) {
		N = N_levels[idx_N]

		if (TRUE) {
			# Rcpp version
			start_time = Sys.time()
			ds_out = direct_sampler_tdist_unif(n = num_draws, m = n, A = A,
				nu_min = nu_min, nu_max = nu_max, tol = 1e-10, N = N,
				fill_method = "small_rects", max_rejections = max_rejections,
				priority_weight = 0.5)
			end_time = Sys.time()
		} else {
			# Plan R version
			w = get_df_weight(n, A, nu_min, nu_max)
			g = get_unif_base(nu_min, nu_max)
			ds_out = direct_sampler_ar(num_draws, w, g,
				tol = 1e-10, N = N, fill_method = "small_rects",
				max_rejections = max_rejections,
				verbose = TRUE)
		}

		res_arr[idx_A, idx_N,] = ds_out$x
		rej_arr[idx_A, idx_N] = ds_out$rejections
		time_arr[idx_A, idx_N] = as.numeric(end_time - start_time, unit = "secs")
	}

	start_time = Sys.time()
	geweke_out = ar_geweke(num_draws, n, A, nu_min, nu_max, max_rejections)
	end_time = Sys.time()

	idx_N = length(N_levels)+1
	res_arr[idx_A, idx_N,] = geweke_out$nu
	rej_arr[idx_A, idx_N] = sum(geweke_out$rejections)
	time_arr[idx_A, idx_N] = as.numeric(end_time - start_time, unit = "secs")
}

# Plot results, on same plot where appropriate
N_levels_plot = c(length(N_levels) + 1, 1)
my_col = c("black", "blue")
my_lty = c(2, 1)
for (idx_A in seq_along(A_levels)) {
	g1 = ggplot() +
		xlab(expression(nu)) +
		theme_bw()
	for (l in seq_along(N_levels_plot)) {
		idx_N = N_levels_plot[l]
		dat_plot = data.frame(x = res_arr[idx_A, idx_N,])
		g1 = g1 + geom_density(data = dat_plot, aes(x = x), col = my_col[l],
			lty = my_lty[l])
	}
	ggsave(sprintf("draws_A%d.pdf", idx_A), g1, width = 3, height = 3)
}

print(rej_arr)
print(time_arr)

save.image("results.Rdata")



==> anc/tdist/uniform-base-distribution.R <==
get_unif_base = function(a, b)
{
	# Evaluate the function
	density = function(x, log = FALSE) {
		dunif(x, a, b, log)
	}

	# Compute Pr(x1 < X < x2) probability where X ~ Unif(a,b)
	pr_interval = function(x1, x2, log = TRUE) {
		out = punif(x1, a, b, lower.tail = FALSE) - punif(x2, a, b, lower.tail = FALSE)
		if (log) { return(log(out)) } else { return(out) }
	}

	# Quantile function of Unif(a,b) truncated to (x_min, x_max)
	q_truncated = function(p, x_min = -Inf, x_max = Inf) {
		p_min = punif(x_min, a, b)
		p_max = punif(x_max, a, b)
		x = qunif((p_max - p_min)*p + p_min, a, b)
		return(max(min(x_max, x), x_min))
	}

	# Draw from Unif(a,b) truncated to (x_min, x_max)
	r_truncated = function(n, x_min = -Inf, x_max = Inf) {
		u = runif(n)
		x = numeric(n)
		for (i in 1:n) {
			x[i] = q_truncated(u[i], x_min, x_max)
		}
		return(x)
	}

	ret = list(pr_interval = pr_interval, q_truncated = q_truncated,
		r_truncated = r_truncated, density = density)
	class(ret) = "base"
	return(ret)
}


